Non-wellfounded trees in Homotopy Type Theory

We prove a conjecture about the constructibility of coinductive types - in the principled form of indexed M-types - in Homotopy Type Theory. The conjecture says that in the presence of inductive types, coinductive types are derivable. Indeed, in this work, we construct coinductive types in a subsystem of Homotopy Type Theory; this subsystem is given by Intensional Martin-L\"of type theory with natural numbers and Voevodsky's Univalence Axiom. Our results are mechanized in the computer proof assistant Agda.

==> anc/M-types/LICENSE <==
Copyright (c) 2012-2014, Paolo Capriotti

All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are met:

    * Redistributions of source code must retain the above copyright
      notice, this list of conditions and the following disclaimer.

    * Redistributions in binary form must reproduce the above
      copyright notice, this list of conditions and the following
      disclaimer in the documentation and/or other materials provided
      with the distribution.

    * Neither the name of Paolo Capriotti nor the names of other
      contributors may be used to endorse or promote products derived
      from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
"AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/M-types/README.markdown <==
# M-types

Agda formalisation of the results of the paper "Non-wellfounded trees in
Homotopy Type Theory" by Benedikt Ahrens, Paolo Capriotti and Régis Spadotti.

# Installation

The Agda library compiles with [Agda](http://wiki.portal.chalmers.se/agda) 2.4.2.2,
which can be [downloaded here](https://github.com/agda/agda/archive/2.4.2.2.tar.gz).
We refer to the Agda wiki for [installation instructions for Agda](https://github.com/agda/agda/blob/2.4.2.2/README.md).


==> anc/M-types/container/core.agda <==
{-# OPTIONS --without-K #-}

module container.core where

open import level
open import sum
open import equality
open import function

module _ {li}{I : Set li} where
  -- homsets in the slice category
  _→ⁱ_ : ∀ {lx ly} → (I → Set lx) → (I → Set ly) → Set _
  X →ⁱ Y = (i : I) → X i → Y i

  -- identity of the slice category
  idⁱ : ∀ {lx}{X : I → Set lx} → X →ⁱ X
  idⁱ i x = x

  -- composition in the slice category
  _∘ⁱ_ : ∀ {lx ly lz} {X : I → Set lx}{Y : I → Set ly}{Z : I → Set lz}
       → (Y →ⁱ Z) → (X →ⁱ Y) → (X →ⁱ Z)
  (f ∘ⁱ g) i = f i ∘ g i
  infixl 9 _∘ⁱ_

  -- extensionality
  funext-isoⁱ : ∀ {lx ly} {X : I → Set lx}{Y : (i : I) → X i → Set ly}
              → {f g : (i : I)(x : X i) → Y i x}
              → (∀ i x → f i x ≡ g i x)
              ≅ (f ≡ g)
  funext-isoⁱ {f = f}{g = g}
    = (Π-ap-iso refl≅ λ i → strong-funext-iso)
    ·≅ strong-funext-iso

  funext-invⁱ : ∀ {lx ly} {X : I → Set lx}{Y : (i : I) → X i → Set ly}
              → {f g : (i : I)(x : X i) → Y i x}
              → f ≡ g → ∀ i x → f i x ≡ g i x
  funext-invⁱ = invert funext-isoⁱ

  funextⁱ : ∀ {lx ly} {X : I → Set lx}{Y : (i : I) → X i → Set ly}
          → {f g : (i : I)(x : X i) → Y i x}
          → (∀ i x → f i x ≡ g i x) → f ≡ g
  funextⁱ = apply funext-isoⁱ

record Container (li la lb : Level) : Set (lsuc (li ⊔ la ⊔ lb)) where
  constructor container
  field
    I : Set li
    A : I → Set la
    B : {i : I} → A i → Set lb
    r : {i : I}{a : A i} → B a → I

  -- functor associated to this indexed container
  F : ∀ {lx} → (I → Set lx) → I → Set _
  F X i = Σ (A i) λ a → (b : B a) → X (r b)

  F-ap-iso : ∀ {lx ly}{X : I → Set lx}{Y : I → Set ly}
           → (∀ i → X i ≅ Y i)
           → ∀ i → F X i ≅ F Y i
  F-ap-iso isom i = Σ-ap-iso refl≅ λ a
                  → Π-ap-iso refl≅ λ b
                  → isom (r b)

  -- morphism map for the functor F
  imap : ∀ {lx ly}
       → {X : I → Set lx}
       → {Y : I → Set ly}
       → (X →ⁱ Y)
       → (F X →ⁱ F Y)
  imap g i (a , f) = a , λ b → g (r b) (f b)

  -- action of a functor on homotopies
  hmap : ∀ {lx ly}
       → {X : I → Set lx}
       → {Y : I → Set ly}
       → {f g : X →ⁱ Y}
       → (∀ i x → f i x ≡ g i x)
       → (∀ i x → imap f i x ≡ imap g i x)
  hmap p i (a , u) = ap (_,_ a) (funext (λ b → p (r b) (u b)))

  hmap-id : ∀ {lx ly}
          → {X : I → Set lx}
          → {Y : I → Set ly}
          → (f : X →ⁱ Y)
          → ∀ i x
          → hmap (λ i x → refl {x = f i x}) i x ≡ refl
  hmap-id f i (a , u) = ap (ap (_,_ a)) (funext-id _)


==> anc/M-types/container/equality.agda <==
{-# OPTIONS --without-K #-}

module container.equality where

open import level
open import sum
open import equality.core
open import function.isomorphism
open import function.extensionality
open import container.core
open import container.fixpoint

module Equality {li la lb lx}
                (c : Container li la lb)
                (fp : Fixpoint c lx) where
  open Container c
  open Fixpoint fp

  substX : {i : I}{a a' : A i}(p : a ≡ a')(b : B a)
         → X (r (subst B p b)) → X (r b)
  substX refl _ x = x

  substX-β : ∀ {i} {a a' : A i}
             (f : (b : B a) → X (r b))
             (f' : (b : B a') → X (r b))
             (p : a ≡ a')
           → (subst (λ a → (b : B a) → X (r b)) p f ≡ f')
           ≅ ((b : B a) → f b ≡ substX p b (f' (subst B p b)))
  substX-β f f' refl = sym≅ strong-funext-iso

  -- structural equality for container fixpoints
  I-≡ : Set (li ⊔ lx)
  I-≡ = Σ I λ i → X i × X i

  A-≡ : I-≡ → Set la
  A-≡ (_ , u , v) = head u ≡ head v

  B-≡ : {j : I-≡} → A-≡ j → Set lb
  B-≡ {_ , u , _} _ = B (head u)

  r-≡ : {j : I-≡}{p : A-≡ j} → B-≡ p → I-≡
  r-≡ {i , u , v}{p} b = r b , tail u b , substX p b (tail v (subst B p b))

  equality : Container _ _ _
  equality = record
    { I = I-≡
    ; A = A-≡
    ; B = B-≡
    ; r = (λ {j p} → r-≡ {j} {p}) }


==> anc/M-types/container/fixpoint.agda <==
{-# OPTIONS --without-K #-}

module container.fixpoint where

open import sum
open import level
open import container.core
open import function.core
open import function.isomorphism
open import function.overloading

record Fixpoint {li la lb}
                (c : Container li la lb)
                (lx : Level) : Set (li ⊔ la ⊔ lb ⊔ lsuc lx) where
  constructor fix

  open Container c
  field
    X : I → Set lx
    fixpoint : ∀ i → X i ≅ F X i

  head : ∀ {i} → X i → A i
  head {i} = proj₁ ∘ apply (fixpoint i)

  tail : ∀ {i}(u : X i)(b : B (head u)) → X (r b)
  tail {i} = proj₂ ∘' apply (fixpoint i)


==> anc/M-types/container/m.agda <==
{-# OPTIONS --without-K #-}

module container.m where

open import container.m.coalgebra public
open import container.m.from-nat public
open import container.m.core public
open import container.m.extensionality public
open import container.m.level public


==> anc/M-types/container/m/coalgebra.agda <==
{-# OPTIONS --without-K #-}
open import container.core

module container.m.coalgebra {li la lb}
  (c : Container li la lb) where

open import level
open import sum
open import function as F hiding (_∘_ ; module _≅_ ; _≅_ ; iso ; ≅⇒≡)
open import equality
open import hott
------------------------------------------------------------------------------
open Container c

Coalg : ∀ ℓ → Set _
Coalg ℓ = Σ (I → Set ℓ) λ X → X →ⁱ F X

carrier : ∀ {ℓ} → Coalg ℓ → I → Set ℓ
carrier (X , _) = X

IsMor : ∀ {ℓ₁ ℓ₂}(𝓧 : Coalg ℓ₁)(𝓨 : Coalg ℓ₂)
      → (carrier 𝓧 →ⁱ carrier 𝓨) → Set _
IsMor (X , θ) (Y , ψ) f = ψ ∘ⁱ f ≡ imap f ∘ⁱ θ

_⇒_ : ∀ {ℓ₁ ℓ₂} → Coalg ℓ₁ → Coalg ℓ₂ → Set _
𝓧 ⇒ 𝓨 = Σ (carrier 𝓧 →ⁱ carrier 𝓨) (IsMor 𝓧 𝓨)

idf : ∀ {ℓ} → (𝓧 : Coalg ℓ) → 𝓧 ⇒ 𝓧
idf 𝓧 = (λ i x → x) , refl

_∘_ : ∀ {ℓ} → ⦃ 𝓧 𝓨 𝓩 : Coalg ℓ ⦄ → 𝓨 ⇒ 𝓩 → 𝓧 ⇒ 𝓨 → 𝓧 ⇒ 𝓩
(g , coh₁) ∘ (f , coh₂) = g ∘ⁱ f , funextⁱ (λ i x → funext-invⁱ coh₁ i (f i x)
                                   · ap (imap g i) (funext-invⁱ coh₂ i x))

private
  subst-coerce : ∀ {a b} {A : Set a} {B : A → Set b}
                 {x y : A} (p : x ≡ y) {u : B x}
    → subst B p u ≡ coerce (ap B p) u
  subst-coerce refl = refl

  app= : ∀ {a b} {A : Set a} {B : A → Set b} {f g : (x : A) → B x} → f ≡ g
    →(x : A) → f x ≡ g x
  app= p x = ap (λ u → u x) p

  app=-β : ∀ {a b} {A : Set a} {B : A → Set b} {f g : (x : A) → B x}
           (p : ∀ x → f x ≡ g x) (x : A)
    → app= (funext p) x ≡ p x
  app=-β {B = B} p x = helper (funext p) x
                         · app= (F._≅_.iso₁ strong-funext-iso p) x
    where helper : ∀ {f g : ∀ x → B x} (p : f ≡ g) x → app= p x ≡ funext-inv p x
          helper refl x = refl

  abstract
    ua : ∀ {i}{X Y : Set i} → X F.≅ Y → X ≡ Y
    ua = F.≅⇒≡

    coerce-β : ∀ {a} {X Y : Set a} → (e : X F.≅ Y)
      → ∀ x → coerce (ua e) x ≡ apply e x
    coerce-β e x = app= (uni-coherence (≅⇒≈ e)) x

  substⁱ-lemma : ∀ {ℓ} {X Y : I → Set ℓ} {f : X →ⁱ F X} {g : Y →ⁱ F Y}
                → (p : X ≡ Y)
                → (∀ i x → subst (λ Z → F Z i) p (f i x)
                              ≡ g i (subst (λ Z → Z i) p x))
    → subst (λ Z → Z →ⁱ F Z) p f ≡ g
  substⁱ-lemma refl = funextⁱ

  imap-subst : ∀ {ℓ} {X Y : I → Set ℓ} (p : X ≡ Y)
    → imap (λ i → subst (λ Z → Z i) p) ≡ (λ i → subst (λ Z → F Z i) p)
  imap-subst refl = refl

  prop-subst : ∀ {a b} {A : Set a} {B : A → Set b} {x y : A}
               {p : x ≡ y} {u : B x} {v : B y} → prop (B y)
    → subst B p u ≡ v
  prop-subst {p = refl} pr = pr _ _

record _≅_ {ℓ} (𝓧 𝓨 : Coalg ℓ) : Set (lsuc $ ℓ ⊔ li ⊔ la ⊔ lb) where
  constructor iso
  field
    f : 𝓧 ⇒ 𝓨
    g : 𝓨 ⇒ 𝓧
    f-g : f ∘ g ≡ idf 𝓨
    g-f : g ∘ f ≡ idf 𝓧

≅⇒≡ : ∀ {ℓ} {𝓧 𝓨 : Coalg ℓ} → 𝓧 ≅ 𝓨 → 𝓧 ≡ 𝓨
≅⇒≡ {𝓧 = X , θ} {𝓨 = Y , ψ} 𝓧≅𝓨 = unapΣ (π₁≡ , π₂≡)
  where open _≅_ 𝓧≅𝓨
        X≅Y : ∀ i → X i F.≅ Y i
        X≅Y i = F.iso (proj₁ f i) (proj₁ g i)
                      (funext-invⁱ (ap proj₁ g-f) i)
                      (funext-invⁱ (ap proj₁ f-g) i)
        π₁≡ : X ≡ Y
        π₁≡ = funext λ i → ua (X≅Y i)
        π₂≡ : subst (λ Z → Z →ⁱ F Z) π₁≡ θ ≡ ψ
        π₂≡ = substⁱ-lemma π₁≡ λ i x →
                app= (lemma₂ i) _
              · sym (funext-invⁱ (proj₂ f) i x)
              · ap (ψ i) (sym (lemma₁ i x))
          where lemma₁ : ∀ i x → subst (λ Z → Z i) π₁≡ x ≡ proj₁ f i x
                lemma₁ i x = subst-coerce π₁≡
                           · ap (λ u → coerce u x) (app=-β _ i)
                           · coerce-β (X≅Y i) _
                lemma₂ : ∀ i → subst (λ Z → F Z i) π₁≡ ≡ imap (proj₁ f) i
                lemma₂ i = sym $ funext (hmap (λ i x → sym (lemma₁ i x)) i)
                                   · app= (imap-subst π₁≡) i

IsFinal : ∀ {ℓ} → Coalg ℓ → Set _
IsFinal {ℓ} 𝓧 = ∀ (𝓨 : Coalg ℓ) → contr (𝓧 ⇒ 𝓨)

Final : ∀ ℓ → Set _
Final ℓ = Σ (Coalg ℓ) IsFinal

prop-IsFinal : ∀ {ℓ} (𝓧 : Coalg ℓ) → prop (IsFinal 𝓧)
prop-IsFinal 𝓧 = h1⇒prop (Π-level (λ 𝓨 → contr-h1 _))

Final-prop : ∀ {ℓ} → prop (Final ℓ)
Final-prop (𝓧 , IsFinal-𝓧) (𝓨 , IsFinal-𝓨) =
    unapΣ $ 𝓧≡𝓨 , prop-subst {p = 𝓧≡𝓨} (prop-IsFinal 𝓨)
  where 𝓧≡𝓨 : 𝓧 ≡ 𝓨
        𝓧≡𝓨 = ≅⇒≡ $ iso (proj₁ $ IsFinal-𝓧 𝓨) (proj₁ $ IsFinal-𝓨 𝓧)
                         (contr⇒prop (IsFinal-𝓨 𝓨) _ _)
                         (contr⇒prop (IsFinal-𝓧 𝓧) _ _)


==> anc/M-types/container/m/core.agda <==
module container.m.core where

open import level
open import sum
open import equality.core
open import equality.calculus
open import function.core
open import function.isomorphism
open import function.extensionality
open import container.core
open import container.equality
open import container.fixpoint

infix 1000 ♯_

postulate
  ∞  : ∀ {a} (A : Set a) → Set a
  ♯_ : ∀ {a} {A : Set a} → A → ∞ A
  ♭  : ∀ {a} {A : Set a} → ∞ A → A

{-# BUILTIN INFINITY ∞  #-}
{-# BUILTIN SHARP    ♯_ #-}
{-# BUILTIN FLAT     ♭  #-}

module Definition {li la lb}(c : Container li la lb) where
  open Container c public

  -- definition of indexed M-types using native Agda coinduction
  data M (i : I) : Set (la ⊔ lb) where
    inf : (a : A i) → ((b : B a) → ∞ (M (r b))) → M i

  -- the terminal coalgebra
  out : M →ⁱ F M
  out i (inf a f) = a , ♭ ∘' f

  -- normally, the constructor can be defined in terms of out and unfold, but
  -- Agda provides it natively, together with a definitional β rule
  inM' : F M →ⁱ M
  inM' i (a , f) = inf a (λ x → ♯ (f x))

  inM'-β : {i : I}(x : F M i) → out i (inM' i x) ≡ x
  inM'-β x = refl

  module Elim {lx}{X : I → Set lx}
              (α : X →ⁱ F X) where
    -- anamorphisms
    unfold : X →ⁱ M
    unfold i x = inf a f
      where
        u : F X i
        u = α i x

        a : A i
        a = proj₁ u

        f : (b : B a) → ∞ (M (r b))
        f b = ♯ unfold (r b) (proj₂ u b)

    -- computational rule for anamorphisms
    -- this holds definitionally
    unfold-β : {i : I}(x : X i)
             → out i (unfold i x) ≡ imap unfold i (α i x)
    unfold-β x = refl

    -- the corresponding η rule doesn't hold, so we postulate it
    postulate
      unfold-η : (h : X →ⁱ M)
               → (∀ {i} (x : X i) → out i (h i x) ≡ imap h i (α i x))
               → ∀ {i} (x : X i) → h i x ≡ unfold i x
  open Elim public

  -- using η, we can prove that the unfolding of out is the identity
  unfold-id : ∀ {i} (x : M i) → unfold out i x ≡ x
  unfold-id x = sym (unfold-η out idⁱ (λ _ → refl) x)

  -- the usual definition of the constructor
  inM : F M →ⁱ M
  inM = unfold (imap out)

  -- the constructor is the inverse of the destructor
  inM-η : ∀ {i} (x : M i) → inM i (out i x) ≡ x
  inM-η x = unfold-η out (inM ∘ⁱ out) (λ _ → refl) x · unfold-id x

  inM-β : ∀ {i} (x : F M i) → out i (inM i x) ≡ x
  inM-β {i} x = ap u (funext (λ i → funext inM-η))
    where
      u : (M →ⁱ M) → F M i
      u h = imap h i x

  fixpoint : ∀ i → M i ≅ F M i
  fixpoint i = iso (out i) (inM i) inM-η inM-β

  -- now we can prove that the constructor provided by Agda is equal to the
  -- usual one
  inM-alt : ∀ {i} (x : F M i) → inM' i x ≡ inM i x
  inM-alt {i} x = sym (inM-η (inM' i x))


==> anc/M-types/container/m/extensionality.agda <==
module container.m.extensionality where

open import sum
open import equality
open import container.core
open import container.fixpoint
open import container.equality
open import container.m.core

module Extensionality {li la lb}(c : Container li la lb) where
  private
    module C where
      open Definition c public

      fp : Fixpoint c _
      fp = fix M fixpoint

      open Fixpoint fp public
        using (head; tail)

    module S where
      open Equality c C.fp
        using (equality)
      open Equality c C.fp public
        using (substX)
      open Definition equality public

      fp : Fixpoint equality _
      fp = fix M fixpoint

      open Fixpoint fp public
        using (head; tail)

    open C

  -- bisimilarity relation
  _≡M_ : ∀ {i}(u v : M i) → Set _
  u ≡M v = S.M (_ , u , v)

  reflM : ∀ {i}{u : M i} → u ≡M u
  reflM = S.inf refl (λ b → ♯ reflM)

  private
    -- total space of bisimilarity
    E : ∀ i → Set _
    E i = Σ (M i × M i) (uncurry _≡M_)

    f : E →ⁱ F E
    f i ((xs , ys) , bisim)
      = head xs
      , (λ b → (( tail xs b
                , S.substX (S.head bisim) b
                           (tail ys (subst B (S.head bisim) b)))
                , S.tail bisim b))

    π₁ : E →ⁱ M
    π₁ i ((xs , _), _) = xs

    π₁-mor : ∀ {i} (e : E i) → out i (π₁ i e) ≡ imap π₁ i (f i e)
    π₁-mor ((xs , ys) , p) = refl

    π₂ : E →ⁱ M
    π₂ _ ((_ , ys), _) = ys

    π₂-mor : ∀ {i} (e : E i) → out i (π₂ i e) ≡ imap π₂ i (f i e)
    π₂-mor {i} ((xs , ys) , bisim) = lem (S.head bisim) (tail ys)
      where
        lem : {a a' : A i}(p : a ≡ a')
            → (f : (b' : B a') → M (r b'))
            → _≡_ {A = F M i}
              (a' , f)
              (a , λ b → S.substX p b (f (subst B p b)))
        lem refl f = refl

    equal-π : ∀ {i}(e : E i) → π₁ i e ≡ π₂ i e
    equal-π e = unfold-η f π₁ π₁-mor e · sym (unfold-η f π₂ π₂-mor e)

    abstract
      mext₀ : ∀ {i} {xs ys : M i} → xs ≡M ys → xs ≡ ys
      mext₀ p = equal-π (_ , p)

  mext-inv : ∀ {i}{xs ys : M i} → xs ≡ ys → xs ≡M ys
  mext-inv refl = reflM

  mext : ∀ {i} {xs ys : M i} → xs ≡M ys → xs ≡ ys
  mext p = mext₀ p · sym (mext₀ reflM)

  mext-id : ∀ {i}{u : M i} → mext (reflM {u = u}) ≡ refl
  mext-id = left-inverse (mext₀ reflM)

  mext-retraction : ∀ {i}{xs ys : M i}(p : xs ≡ ys)
                  → mext (mext-inv p) ≡ p
  mext-retraction refl = left-inverse (mext₀ reflM)


==> anc/M-types/container/m/from-nat.agda <==
{-# OPTIONS --without-K #-}
module container.m.from-nat where

open import container.m.from-nat.core public
open import container.m.from-nat.cone public
open import container.m.from-nat.coalgebra public
open import container.m.from-nat.bisimulation public


==> anc/M-types/container/m/from-nat/bisimulation.agda <==
{-# OPTIONS --without-K #-}
module container.m.from-nat.bisimulation where

open import level
open import sum
open import equality
open import function
open import container.core
open import container.m.coalgebra as MC hiding (IsMor ; _⇒_)
open import container.m.from-nat.coalgebra hiding (X)
open import hott.level

module Def {la lb lc} {C : Container la lb lc} (𝓧 : Coalg C (lb ⊔ lc)) where

  open Container C
  open Σ 𝓧 renaming (proj₁ to X ; proj₂ to γ)
  open MC C using (IsMor ; _⇒_)

  -- Σ-closure of an indexed binary relation
  Σ₂[_] : (∀ {i} → X i → X i → Set (lb ⊔ lc)) → I → Set _
  Σ₂[ _∼_ ] i = Σ (X i) λ x → Σ (X i) λ x′ → x ∼ x′

  -- projections
  module _ {_∼_ : ∀ {i} → X i → X i → Set _} (i : I) where

    Σ₂-proj₁ : Σ₂[ _∼_ ] i → X i
    Σ₂-proj₁ = proj₁

    Σ₂-proj₂ : Σ₂[ _∼_ ] i → X i
    Σ₂-proj₂ = proj₁ ∘' proj₂

    Σ₂-proj₃ : (r : Σ₂[ _∼_ ] i) → _∼_ (Σ₂-proj₁ r) (Σ₂-proj₂ r)
    Σ₂-proj₃ = proj₂ ∘' proj₂

  -- bisimulation definition
  record Bisim (_∼_ : ∀ {i} → X i → X i → Set _): Set(lb ⊔ lc ⊔ lsuc la) where
    field
      α : Σ₂[ _∼_ ] →ⁱ F Σ₂[ _∼_ ]
      π₁-Mor : IsMor (_ , α) 𝓧 Σ₂-proj₁
      π₂-Mor : IsMor (_ , α) 𝓧 Σ₂-proj₂

    𝓑 : Coalg C _
    𝓑 = _ , α

    π₁ : 𝓑 ⇒ 𝓧
    π₁ = _ , π₁-Mor

    π₂ : 𝓑 ⇒ 𝓧
    π₂ = _ , π₂-Mor

  Δ : Bisim (λ {i} → _≡_)
  Δ = record { α = α ; π₁-Mor = π₁-Mor ; π₂-Mor = π₂-Mor }
    where α : Σ₂[ _≡_ ] →ⁱ F Σ₂[ _≡_ ]
          α i (x , ._ , refl) = proj₁ (γ _ x)
                                  , λ b → (proj₂ (γ _ x) b) , (_ , refl)
          π₁-Mor : IsMor (_ , α) 𝓧 _
          π₁-Mor = funextⁱ helper
            where helper : (i : I) → (p : Σ₂[ _≡_ ] i) → _
                  helper i (m , ._ , refl) = refl
          π₂-Mor : IsMor (_ , α) 𝓧 _
          π₂-Mor = funextⁱ helper
            where helper : (i : I) → (p : Σ₂[ _≡_ ] i) → _
                  helper i (m , ._ , refl) = refl


--------------------------------------------------------------------------------
-- coinduction proof principle

module _ {la lb lc} {C : Container la lb lc} where

  open Container C
  open MC C using (IsMor ; _⇒_)

  private
    𝓜 : Coalg C (lb ⊔ lc)
    𝓜 = 𝓛 C
    unfold : ∀ (𝓧 : Coalg C (lb ⊔ lc)) → 𝓧 ⇒ 𝓜
    unfold 𝓧 = proj₁ $ lim-terminal C 𝓧
    unfold-universal = λ {ℓ} (𝓧 : Coalg C ℓ) → proj₂ (lim-terminal C 𝓧)

  open Σ 𝓜 renaming (proj₁ to M ; proj₂ to out) ; open Def 𝓜

  module _ {_∼_ : ∀ {i} → M i → M i → Set (lb ⊔ lc)} (B : Bisim _∼_) where

    -- coinduction proof principle
    cpp : ∀ {i} {m m′ : M i} → m ∼ m′ → m ≡ m′
    cpp {i} p = funext-invⁱ (proj₁ $ apΣ π₁=π₂) i (_ , _ , p)
      where open Bisim B
            abstract
              π₁=π₂ : π₁ ≡ π₂
              π₁=π₂ = (sym $ unfold-universal 𝓑 π₁) · unfold-universal 𝓑 π₂


    -- In particular, provided that the bisimulation _∼_ is reflexive, we have:
    module _ (∼-refl : ∀ {i} {m : M i} → m ∼ m) where

      cpp′ : ∀ {i} {m m′ : M i} → m ∼ m′ → m ≡ m′
      cpp′ {i} p = cpp p · sym (cpp ∼-refl)

      cpp′-inv : ∀ {i} {m m′ : M i} → m ≡ m′ → m ∼ m′
      cpp′-inv refl = ∼-refl

      cpp′-id : ∀ {i} {m : M i} → cpp′ ∼-refl ≡ refl {x = m}
      cpp′-id = left-inverse $ cpp ∼-refl

      cpp′-retraction : ∀ {i} {m m′ : M i} (p : m ≡ m′) → cpp′ (cpp′-inv p) ≡ p
      cpp′-retraction refl = left-inverse $ cpp ∼-refl


==> anc/M-types/container/m/from-nat/coalgebra.agda <==
{-# OPTIONS --without-K #-}
module container.m.from-nat.coalgebra where

open import level
open import sum
open import equality
open import function
open import sets.nat.core
open import sets.nat.struct
open import sets.unit
open import container.core
open import container.m.from-nat.core
open import container.m.from-nat.cone
open import hott.level

module _ {li la lb} (c : Container li la lb) where
  open Container c
  open import container.m.coalgebra c hiding (_≅_; module _≅_)

  Xⁱ : ℕ → I → Set (la ⊔ lb)
  Xⁱ zero = λ _ → ↑ _ ⊤
  Xⁱ (suc n) = F (Xⁱ n)

  πⁱ : ∀ n → Xⁱ (suc n) →ⁱ Xⁱ n
  πⁱ zero = λ _ _ → lift tt
  πⁱ (suc n) = imap (πⁱ n)

  module _ (i : I) where
    X : ℕ → Set (la ⊔ lb)
    X n = Xⁱ n i

    π : (n : ℕ) → X (suc n) → X n
    π n = πⁱ n i

    open Limit X π public
    open Limit-shift X π public
  open F-Limit c X π public

  pⁱ : (n : ℕ) → L →ⁱ Xⁱ n
  pⁱ n i = p i n

  βⁱ : (n : ℕ) → πⁱ n ∘ⁱ pⁱ (suc n) ≡ pⁱ n
  βⁱ n = funextⁱ (λ i → β i n)

  abstract
    outL-iso : ∀ i → F L i ≅ L i
    outL-iso i = lim-iso i ·≅ shift-iso i

    outL-lem₀ : (n : ℕ)(i : I)(x : F L i)
              → p i (suc n) (apply (outL-iso i) x) ≡ imap (pⁱ n) i x
    outL-lem₀ n i x = refl

    outL-lem₁' : (n : ℕ)(i : I)(x : F L i)
               → β i (suc n) (apply (outL-iso i) x)
               ≡ subst₂ (λ w₁ w₀ → π i (suc n) w₁ ≡ w₀)
                        (sym (outL-lem₀ (suc n) i x))
                        (sym (outL-lem₀ n i x))
                        (unapΣ (refl , funext λ b → proj₂ (proj₂ x b) n ))
    outL-lem₁' n i x = refl

  inL : F L →ⁱ L
  inL i = apply (outL-iso i)

  outL : L →ⁱ F L
  outL i = invert (outL-iso i)

  in-out : inL ∘ⁱ outL ≡ idⁱ
  in-out = funext λ i → funext λ x → _≅_.iso₂ (outL-iso i) x

  outL-lem₁ : (n : ℕ)(i : I)(x : F L i)
            → β i (suc n) (apply (outL-iso i) x)
            ≡ ap (π i (suc n)) (outL-lem₀ (suc n) i x)
            · unapΣ (refl , funext λ b → proj₂ (proj₂ x b) n)
            · sym (outL-lem₀ n i x)
  outL-lem₁ n i x = outL-lem₁' n i x
                  · subst-lem (outL-lem₀ (suc n) i x) (outL-lem₀ n i x)
                              (unapΣ (refl , funext (λ b → proj₂ (proj₂ x b) n)))
    where
      P : X i (suc (suc n)) → X i (suc n) → Set _
      P y x = π i (suc n) y ≡ x

      subst-lem : {y₁ y₂ : X i (suc (suc n))}{x₁ x₂ : X i (suc n)}
                → (p : y₁ ≡ y₂)(q : x₁ ≡ x₂)
                → (z : P y₂ x₂)
                → subst₂ P (sym p) (sym q) z ≡ ap (π i (suc n)) p · z · sym q
      subst-lem refl refl refl = refl

  𝓛 : Coalg _
  𝓛 = L , outL

  module _ {ℓ} (𝓩 : Coalg ℓ) where
    private
      Z = proj₁ 𝓩; θ = proj₂ 𝓩

    lim-coalg-iso : 𝓩 ⇒ 𝓛 ≅ ⊤
    lim-coalg-iso = begin
        ( Σ (Z →ⁱ L) λ f → outL ∘ⁱ f ≡ step f )
      ≅⟨ Σ-ap-iso refl≅ eq-lem ⟩
        ( Σ (Z →ⁱ L) λ f → inL ∘ⁱ outL ∘ⁱ f ≡ inL ∘ⁱ step f )
      ≅⟨ Ψ-lem ⟩
        ( Σ (Z →ⁱ L) λ f → inL ∘ⁱ outL ∘ⁱ f ≡ Ψ f  )
      ≅⟨ ( Σ-ap-iso refl≅ λ f → trans≡-iso (ap (λ h₁ → h₁ ∘ⁱ f) (sym in-out)) ) ⟩
        ( Σ (Z →ⁱ L) λ f → f ≡ Ψ f )
      ≅⟨ sym≅ (Σ-ap-iso isom λ _ → refl≅) ⟩
        ( Σ Cone λ c → apply isom c ≡ Ψ (apply isom c) )
      ≅⟨ ( Σ-ap-iso refl≅ λ c → trans≡-iso' (Φ-Ψ-comm c) ) ⟩
        ( Σ Cone λ c → apply isom c ≡ apply isom (Φ c) )
      ≅⟨ sym≅ (Σ-ap-iso refl≅ λ c → iso≡ isom ) ⟩
        ( Σ Cone λ c → c ≡ Φ c )
      ≅⟨ ( Σ-ap-iso refl≅ λ _ → refl≅ ) ⟩
        ( Σ Cone λ { (u , q) → (u , q) ≡ (Φ₀ u , Φ₁ u q) } )
      ≅⟨ (Σ-ap-iso refl≅ λ { (u , q) → sym≅ Σ-split-iso }) ⟩
        ( Σ Cone λ { (u , q) → Σ (u ≡ Φ₀ u) λ p → subst Cone₁ p q ≡ Φ₁ u q } )
      ≅⟨ record
           { to = λ { ((u , q) , p , r) → (u , p) , q , r }
           ; from = λ { ((u , p) , q , r) → (u , q) , p , r }
           ; iso₁ = λ { ((u , q) , p , r) → refl }
           ; iso₂ = λ { ((u , p) , q , r) → refl } } ⟩
        ( Σ (Σ Cone₀ λ u → u ≡ Φ₀ u) λ { (u , p)
        → Σ (Cone₁ u) λ q → subst Cone₁ p q ≡ Φ₁ u q } )
      ≅⟨ sym≅ ( Σ-ap-iso (sym≅ (contr-⊤-iso Fix₀-contr)) λ _ → refl≅ )
         ·≅ ×-left-unit ⟩
        ( Σ (Cone₁ u₀) λ q
        → subst Cone₁ (funext p₀) q ≡ Φ₁ u₀ q )
      ≅⟨ Fix₁-iso ⟩
        ⊤
      ∎
      where
        open cones c Xⁱ πⁱ 𝓩

        X₀-contr : ∀ i → contr (X i 0)
        X₀-contr i = ↑-level _ ⊤-contr

        Z→X₀-contr : contr (Z →ⁱ Xⁱ 0)
        Z→X₀-contr = Π-level λ i → Π-level λ _ → X₀-contr i

        step : ∀ {ly}{Y : I → Set ly} → (Z →ⁱ Y) → (Z →ⁱ F Y)
        step v = imap v ∘ⁱ θ

        Φ₀ : Cone₀ → Cone₀
        Φ₀ u 0 = λ _ _ → lift tt
        Φ₀ u (suc n) = step (u n)

        Φ₀' : Cone → Cone₀
        Φ₀' (u , q) = Φ₀ u

        Φ₁ : (u : Cone₀) → Cone₁ u → Cone₁ (Φ₀ u)
        Φ₁ u q zero = refl
        Φ₁ u q (suc n) = ap step (q n)

        Φ₁' : (c : Cone) → Cone₁ (Φ₀ (proj₁ c))
        Φ₁' (u , q) = Φ₁ u q

        Φ : Cone → Cone
        Φ (u , q) = (Φ₀ u , Φ₁ u q)

        u₀ : Cone₀
        u₀ zero = λ _ _ → lift tt
        u₀ (suc n) = step (u₀ n)

        p₀ : ∀ n → u₀ n ≡ Φ₀ u₀ n
        p₀ zero = refl
        p₀ (suc n) = refl

        Fix₀ : Set (ℓ ⊔ la ⊔ lb ⊔ li)
        Fix₀ = Σ Cone₀ λ u → u ≡ Φ₀ u

        Fix₁ : Fix₀ → Set (ℓ ⊔ la ⊔ lb ⊔ li)
        Fix₁ (u , p) = Σ (Cone₁ u) λ q → subst Cone₁ p q ≡ Φ₁ u q

        Fix₀-center : Fix₀
        Fix₀-center = u₀ , funext p₀

        Fix₀-iso : Fix₀ ≅ (∀ i → Z i → X i 0)
        Fix₀-iso = begin
            ( Σ Cone₀ λ u → u ≡ Φ₀ u )
          ≅⟨ ( Σ-ap-iso refl≅ λ u → sym≅ strong-funext-iso ·≅ ℕ-elim-shift ) ⟩
            ( Σ Cone₀ λ u → (u 0 ≡ λ _ _ → lift tt)
                          × (∀ n → u (suc n) ≡ step (u n)) )
          ≅⟨ ( Σ-ap-iso refl≅ λ u → (×-ap-iso (contr-⊤-iso (h↑ Z→X₀-contr _ _)) refl≅)
                                  ·≅ ×-left-unit ) ⟩
            ( Σ Cone₀ λ u → (∀ n → u (suc n) ≡ step (u n)) )
          ≅⟨ Limit-op.lim-contr (λ n → Z →ⁱ Xⁱ n) (λ n → step) ⟩
            (∀ i → Z i → X i 0)
          ∎
          where open ≅-Reasoning

        Fix₀-contr : contr Fix₀
        Fix₀-contr = Fix₀-center , contr⇒prop
          (iso-level (sym≅ Fix₀-iso) Z→X₀-contr) _

        Fix₁-iso : Fix₁ Fix₀-center ≅ ⊤
        Fix₁-iso = begin
            ( Σ (Cone₁ u₀) λ q → subst Cone₁ (funext p₀) q ≡ Φ₁ u₀ q )
          ≅⟨ ( Σ-ap-iso refl≅ λ q → sym≅ strong-funext-iso ) ⟩
            ( Σ (Cone₁ u₀) λ q → ∀ n → subst Cone₁ (funext p₀) q n ≡ Φ₁ u₀ q n )
          ≅⟨ ( Σ-ap-iso refl≅ λ q → Π-ap-iso refl≅ λ n
             → sym≅ (trans≡-iso (subst-lem _ _ p₀ q n)) ) ⟩
            ( Σ (Cone₁ u₀) λ q → ∀ n
            → subst₂ (P n) (p₀ (suc n)) (p₀ n) (q n) ≡ Φ₁ u₀ q n )
          ≅⟨ ( Σ-ap-iso refl≅ λ q → ℕ-elim-shift ) ⟩
            ( Σ (Cone₁ u₀) λ q
            → (q 0 ≡ Φ₁ u₀ q 0)
            × (∀ n → q (suc n) ≡ Φ₁ u₀ q (suc n)) )
          ≅⟨ ( Σ-ap-iso refl≅ λ q → ×-ap-iso (contr-⊤-iso (h↑ (h↑ Z→X₀-contr _ _) _ _))
                                             refl≅
                                  ·≅ ×-left-unit ) ⟩
            ( Σ (Cone₁ u₀) λ q
            → ∀ n → q (suc n) ≡ ap step (q n) )
          ≅⟨ Limit-op.lim-contr (λ n → πⁱ n ∘ⁱ u₀ (suc n) ≡ u₀ n) (λ n → ap step) ⟩
            ( πⁱ 0 ∘ⁱ u₀ 1 ≡ u₀ 0 )
          ≅⟨ contr-⊤-iso (h↑ Z→X₀-contr _ _) ⟩
            ⊤
          ∎
          where
            P = λ m x y → πⁱ m ∘ⁱ x ≡ y

            subst-lem₁ : (u v : Cone₀)(p : u ≡ v)(q : Cone₁ u)(n : ℕ)
                       → subst Cone₁ p q n
                       ≡ subst₂ (P n) (funext-inv p (suc n)) (funext-inv p n) (q n)
            subst-lem₁ u .u refl q n = refl

            subst-lem : (u v : Cone₀)(p : ∀ n → u n ≡ v n)(q : Cone₁ u)(n : ℕ)
                      → subst Cone₁ (funext p) q n
                      ≡ subst₂ (P n) (p (suc n)) (p n) (q n)
            subst-lem u v p q n = subst-lem₁ u v (funext p) q n
                                · ap (λ p → subst₂ (P n) (p (suc n)) (p n) (q n))
                                     (_≅_.iso₁ strong-funext-iso p)

            open ≅-Reasoning

        Ψ : (Z →ⁱ L) → (Z →ⁱ L)
        Ψ f = inL ∘ⁱ step f

        Ψ-lem : ( Σ (Z →ⁱ L) λ f → inL ∘ⁱ outL ∘ⁱ f ≡ inL ∘ⁱ step f)
              ≅ ( Σ (Z →ⁱ L) λ f → inL ∘ⁱ outL ∘ⁱ f ≡ Ψ f )
        Ψ-lem = Σ-ap-iso refl≅ λ f → refl≅

        Φ-Ψ-comm₀ : (f : Z →ⁱ L) → ∀ n i z
                  → p i n (Ψ f i z)
                  ≡ Φ₀' (invert isom f) n i z
        Φ-Ψ-comm₀ f 0 i z = h1⇒prop (h↑ (X₀-contr i)) _ _
        Φ-Ψ-comm₀ f (suc n) i z = outL-lem₀ n i (imap f i (θ i z))

        Φ-Ψ-comm₁' : (f : Z →ⁱ L) → ∀ n i z
                    → β i n (Ψ f i z)
                    ≡ ap (π i n) (Φ-Ψ-comm₀ f (suc n) i z)
                    · funext-invⁱ (Φ₁' (invert isom f) n) i z
                    · sym (Φ-Ψ-comm₀ f n i z)
        Φ-Ψ-comm₁' f 0 i z = h1⇒prop (h↑ (h↑ (X₀-contr i)) _ _) _ _
        Φ-Ψ-comm₁' f (suc n) i z = begin
            β i (suc n) (inL i (imap f i (θ i z)))
          ≡⟨ outL-lem₁ n i (imap f i (θ i z)) ⟩
            ( ap (π i (suc n)) (Φ-Ψ-comm₀ f (suc (suc n)) i z)
            · unapΣ (refl , funext λ b → β (r b) n (proj₂ (imap f i (θ i z)) b))
            · sym (Φ-Ψ-comm₀ f (suc n) i z) )
          ≡⟨ ap (λ ω → ap (π i (suc n)) (Φ-Ψ-comm₀ f (suc (suc n)) i z)
                     · ω · sym (Φ-Ψ-comm₀ f (suc n) i z))
                (lem (λ i x → β i n x) i z) ⟩
            ( ap (π i (suc n)) (Φ-Ψ-comm₀ f (suc (suc n)) i z)
            · funext-invⁱ (ap step (funextⁱ (λ i z → β i n (f i z)))) i z
            · sym (Φ-Ψ-comm₀ f (suc n) i z) )
          ∎
          where
            open ≡-Reasoning

            lem' : {u v : L →ⁱ Xⁱ n}(ω : u ≡ v)(i : I)(z : Z i)
                 → unapΣ (refl , funext λ b → funext-invⁱ ω (r b) (proj₂ (imap f i (θ i z)) b))
                 ≡ funext-invⁱ (ap step (funextⁱ (λ i z → funext-invⁱ ω i (f i z)))) i z
            lem' refl i z = begin
                unapΣ (refl , funext λ b → refl)
              ≡⟨ ap (λ ω → unapΣ (refl , ω)) (_≅_.iso₂ strong-funext-iso refl) ⟩
                refl
              ≡⟨ sym (ap (λ ω → funext-invⁱ (ap step ω) i z)
                         (_≅_.iso₂ funext-isoⁱ refl)) ⟩
               funext-invⁱ (ap step (funextⁱ (λ i z → refl))) i z
              ∎
              where
                open ≡-Reasoning

            lem : {u v : L →ⁱ Xⁱ n}(ω : (i : I)(x : L i) → u i x ≡ v i x)(i : I)(z : Z i)
                → unapΣ (refl , funext λ b → ω (r b) (proj₂ (imap f i (θ i z)) b))
                ≡ funext-invⁱ (ap step (funextⁱ (λ i z → ω i (f i z)))) i z
            lem {u}{v} = invert (Π-ap-iso funext-isoⁱ λ ω → refl≅) lem'

        Φ-Ψ-comm₁ : (f : Z →ⁱ L) → ∀ n i z
                   → funext-invⁱ (funextⁱ λ i z → β i n (Ψ f i z)) i z
                   ≡ ap (π i n) (Φ-Ψ-comm₀ f (suc n) i z)
                   · funext-invⁱ (Φ₁' (invert isom f) n) i z
                   · sym (Φ-Ψ-comm₀ f n i z)
        Φ-Ψ-comm₁ f n i z = ap (λ h → h i z)
                                (_≅_.iso₁ funext-isoⁱ (λ i z → β i n (Ψ f i z)))
                          · Φ-Ψ-comm₁' f n i z

        Φ-Ψ-comm' : (f : Z →ⁱ L) → invert isom (Ψ f) ≡ Φ (invert isom f)
        Φ-Ψ-comm' f = Cone-eq (Φ-Ψ-comm₀ f) (Φ-Ψ-comm₁ f)

        Φ-Ψ-comm : (c : Cone) → Ψ (apply isom c) ≡ apply isom (Φ c)
        Φ-Ψ-comm c = sym (_≅_.iso₂ isom (Ψ (apply isom c)))
                   · ap (apply isom)
                        (Φ-Ψ-comm' (apply isom c) · ap Φ (_≅_.iso₁ isom c))

        cone-comp₀ : (f : Z →ⁱ L)(n : ℕ)(i : I)(z : Z i)
                   → proj₁ (invert isom (Ψ f)) n i z
                   ≡ p i n (Ψ f i z)
        cone-comp₀ f n i z = refl

        cone-comp₁ : (f : Z →ⁱ L)(n : ℕ)
                   → proj₂ (invert isom (Ψ f)) n
                   ≡ funextⁱ (λ i z → β i n (Ψ f i z))
        cone-comp₁ f n = refl

        eq-lem : (f : Z →ⁱ L) → (outL ∘ⁱ f ≡ step f)
                              ≅ (inL ∘ⁱ outL ∘ⁱ f ≡ inL ∘ⁱ step f)
        eq-lem f = iso≡ ( Π-ap-iso refl≅ λ i
                        → Π-ap-iso refl≅ λ _
                        → outL-iso i )

        open ≅-Reasoning

    lim-terminal : contr (𝓩 ⇒ 𝓛)
    lim-terminal = iso-level (sym≅ lim-coalg-iso) ⊤-contr


==> anc/M-types/container/m/from-nat/cone.agda <==
{-# OPTIONS --without-K #-}
module container.m.from-nat.cone where

open import level
open import sum
open import equality
open import function
open import sets.nat.core
open import sets.nat.struct
open import sets.unit
open import container.core
open import container.m.from-nat.core
open import hott.level

module _ {li la lb} (c : Container li la lb) where
  open Container c
  open import container.m.coalgebra c hiding (_≅_; module _≅_)

  module _ (Xⁱ : ℕ → I → Set (la ⊔ lb))
           (πⁱ : ∀ n → Xⁱ (suc n) →ⁱ Xⁱ n) where

    private
      X : (i : I) → ℕ → Set (la ⊔ lb)
      X i n = Xⁱ n i

      π : (i : I) (n : ℕ) → X i (suc n) → X i n
      π i n = πⁱ n i

    module cones {ℓ} (𝓩 : Coalg ℓ) where
      private
        Z = proj₁ 𝓩; θ = proj₂ 𝓩

      Cone₀ : Set _
      Cone₀ = (n : ℕ) → Z →ⁱ Xⁱ n

      Cone₁ : Cone₀ → Set _
      Cone₁ u = (n : ℕ) → πⁱ n ∘ⁱ u (suc n) ≡ u n

      Cone : Set _
      Cone = Σ Cone₀ Cone₁

      Cone₀-eq-iso : {u₁ u₂ : Cone₀}
                   → ((n : ℕ)(i : I)(z : Z i) → u₁ n i z ≡ u₂ n i z)
                   ≅ (u₁ ≡ u₂)
      Cone₀-eq-iso = Π-ap-iso refl≅ (λ _ → funext-isoⁱ) ·≅ strong-funext-iso

      Cone₁-eq-iso : {u : Cone₀}{q₁ q₂ : Cone₁ u}
                   → ( (n : ℕ)(i : I)(z : Z i)
                     → funext-invⁱ (q₁ n) i z
                     ≡ funext-invⁱ (q₂ n) i z )
                   ≅ (q₁ ≡ q₂)
      Cone₁-eq-iso {u}{q₁}{q₂} = begin
          ( (n : ℕ)(i : I)(z : Z i)
          → funext-invⁱ (q₁ n) i z
          ≡ funext-invⁱ (q₂ n) i z )
        ≅⟨ (Π-ap-iso refl≅ λ n → funext-isoⁱ) ⟩
          ( (n : ℕ) → funext-invⁱ (q₁ n) ≡ funext-invⁱ (q₂ n) )
        ≅⟨ ( Π-ap-iso refl≅ λ n → sym≅ (iso≡ (sym≅ funext-isoⁱ)) ) ⟩
          ( (n : ℕ) → q₁ n ≡ q₂ n )
        ≅⟨ strong-funext-iso ⟩
          (q₁ ≡ q₂)
        ∎
        where
          open ≅-Reasoning

      Cone-eq : {c₁ c₂ : Cone}
              → (p : (n : ℕ)(i : I)(z : Z i)
                   → proj₁ c₁ n i z ≡ proj₁ c₂ n i z)
              → ( (n : ℕ)(i : I)(z : Z i)
                → funext-invⁱ (proj₂ c₁ n) i z
                ≡ ap (π i n) (p (suc n) i z)
                · funext-invⁱ (proj₂ c₂ n) i z
                · sym (p n i z) )
              → c₁ ≡ c₂
      Cone-eq {c₁}{c₂} p α = unapΣ' (p' , α')
        where
          subst-lem : {u₁ u₂ : Cone₀}(p : u₁ ≡ u₂)(q : Cone₁ u₂)
                    → (n : ℕ)(i : I)(z : Z i)
                    → funext-invⁱ (subst Cone₁ (sym p) q n) i z
                    ≡ ap (π i n) (funext-invⁱ (funext-inv p (suc n)) i z)
                    · funext-invⁱ (q n) i z
                    · sym (funext-invⁱ (funext-inv p n) i z)
          subst-lem refl q n i z = sym (left-unit _)

          subst-lem' : {u₁ u₂ : Cone₀}(p : (n : ℕ)(i : I)(z : Z i) → u₁ n i z ≡ u₂ n i z)
                     → (q : Cone₁ u₂)(n : ℕ)(i : I)(z : Z i)
                     → funext-invⁱ (subst Cone₁ (sym (apply Cone₀-eq-iso p)) q n) i z
                     ≡ ap (π i n) (p (suc n) i z)
                     · funext-invⁱ (q n) i z
                     · sym (p n i z)
          subst-lem' {u₁}{u₂} p q n i z = subst ( λ p₁
            → funext-invⁱ (subst Cone₁ (sym (apply Cone₀-eq-iso p)) q n) i z
            ≡ ap (π i n) (p₁ (suc n) i z) · funext-invⁱ (q n) i z · sym (p₁ n i z) )
              (_≅_.iso₁ Cone₀-eq-iso p) (subst-lem (apply Cone₀-eq-iso p) q n i z)

          p' : proj₁ c₁ ≡ proj₁ c₂
          p' = apply Cone₀-eq-iso p

          α' : proj₂ c₁ ≡ subst Cone₁ (sym p') (proj₂ c₂)
          α' = apply Cone₁-eq-iso λ n i z
             → α n i z
             · sym (subst-lem' p (proj₂ c₂) n i z)

          unapΣ' : ∀ {i j}{A : Set i}{B : A → Set j}
                 → {a a' : A}{b : B a}{b' : B a'}
                 → (Σ (a ≡ a') λ q → b ≡ subst B (sym q) b')
                 → (a , b) ≡ (a' , b')
          unapΣ' (refl , refl) = refl

      private
        module limit where
          module _ (i : I) where
            open Limit (X i) (π i) public

          isom : Cone ≅ (Z →ⁱ L)
          isom = Limit-univⁱ.univ-iso I Xⁱ πⁱ


      open limit public using (isom)


==> anc/M-types/container/m/from-nat/core.agda <==
{-# OPTIONS --without-K #-}
module container.m.from-nat.core where

open import level
open import sum
open import equality
open import function
open import container.core
open import sets.nat.core
open import sets.nat.struct
open import sets.unit
open import hott.level

module Limit {i} (X : ℕ → Set i)
                 (π : (n : ℕ) → X (suc n) → X n) where
  L : Set _
  L = Σ ((n : ℕ) → X n) λ x
    → (∀ n → π n (x (suc n)) ≡ x n)

  p : (n : ℕ) → L → X n
  p n (x , q) = x n

  β : (n : ℕ) → ∀ x → π n (p (suc n) x) ≡ p n x
  β n (x , q) = q n

module Limit-univ {i j}{Z : Set i}
                  (X : Z → ℕ → Set j)
                  (π : (z : Z)(n : ℕ) → X z (suc n) → X z n) where
  open module WithZ (z : Z) = Limit (X z) (π z)

  univ-iso : ( Σ ((n : ℕ)(z : Z) → X z n) λ u
             → ∀ n z → π z n (u (suc n) z) ≡ u n z )
           ≅ ((z : Z) → L z)
  univ-iso = record
    { to = λ { (u , q) z → (λ n → u n z) , (λ n → q n z) }
    ; from = λ f → (λ n z → p z n (f z)) , (λ n z → β z n (f z))
    ; iso₁ = λ { (u , q) → refl }
    ; iso₂ = λ f → refl }

module Limit-op {i} (X : ℕ → Set i)
                    (ρ : (n : ℕ) → X n → X (suc n)) where
  L : Set _
  L = Σ ((n : ℕ) → X n) λ x
    → (∀ n → x (suc n) ≡ ρ n (x n))

  module _ (χ : (x₀ : X 0)
              → contr ( Σ ((n : ℕ) → X n) λ x
              → (x₀ ≡ x 0)
              × (∀ n → ρ n (x n) ≡ x (suc n)) ) ) where
    lim-contr' : L ≅ X 0
    lim-contr' = begin
        L
      ≅⟨ sym≅ ( Σ-ap-iso refl≅ λ x → Π-ap-iso refl≅ λ n → sym≡-iso _ _ ) ⟩
        ( Σ ((n : ℕ) → X n) λ x
        → (∀ n → ρ n (x n) ≡ x (suc n)) )
      ≅⟨ sym≅ ( Σ-ap-iso refl≅ λ x → ×-left-unit ) ⟩
        ( Σ ((n : ℕ) → X n) λ x
        → Σ ⊤ λ _
        → (∀ n → ρ n (x n) ≡ x (suc n)) )
      ≅⟨ sym≅ ( Σ-ap-iso refl≅ λ x
              → Σ-ap-iso (contr-⊤-iso (singl-contr' (x 0))) λ _
              → refl≅ ) ⟩
        ( Σ ((n : ℕ) → X n) λ x
        → Σ (singleton' (x 0)) λ _
        → (∀ n → ρ n (x n) ≡ x (suc n)) )
      ≅⟨ record
          { to = λ { (x , (z , p) , q) → (z , x , p , q) }
          ; from = λ { (z , x , p , q) → (x , (z , p) , q) }
          ; iso₁ = λ { (x , (z , p) , q) → refl }
          ; iso₂ = λ { (z , x , p , q) → refl } } ⟩
        ( Σ (X 0) λ z
        → Σ ((n : ℕ) → X n) λ x
        → Σ (z ≡ x 0) λ _
        → (∀ n → ρ n (x n) ≡ x (suc n)) )
      ≅⟨ (Σ-ap-iso refl≅ λ z → contr-⊤-iso (χ z)) ·≅ ×-right-unit ⟩
        X 0
      ∎
      where
        open ≅-Reasoning

  lim-contr : L ≅ X 0
  lim-contr = lim-contr' (λ z → ℕ-initial X z ρ)

module Limit-op-simple {i} (X : Set i) where
  module L = Limit-op (λ _ → X) (λ _ x → x)

  lim-contr : L.L ≅ X
  lim-contr = L.lim-contr' ℕ-initial-simple

module Limit-univⁱ
         {ℓ li}(I : Set li)
         (X : ℕ → I → Set ℓ)
         (π : ∀ n → X (suc n) →ⁱ X n) where

  open module WithI (i : I) = Limit (λ n → X n i) (λ n → π n i)

  module _ {ℓ'}{Z : I → Set ℓ'} where
    private
      IZ = Σ I Z

      XZ : IZ → ℕ → Set _
      XZ (i , _) n = X n i

      πZ : (iz : IZ)(n : ℕ) → XZ iz (suc n) → XZ iz n
      πZ (i , _) n = π n i

    univ-iso : ( Σ ((n : ℕ) → Z →ⁱ X n) λ f
               → (∀ n → π n ∘ⁱ f (suc n) ≡ f n) )
             ≅ (Z →ⁱ L)
    univ-iso = begin
       ( Σ ((n : ℕ)(i : I) → Z i → X n i) λ f
       → ∀ n → (λ i z → π n i (f (suc n) i z)) ≡ f n )
     ≅⟨ sym≅ ( Σ-ap-iso refl≅ λ f → Π-ap-iso refl≅ λ n → funext-isoⁱ ) ⟩
        ( Σ ((n : ℕ)(i : I) → Z i → X n i) λ f
        → ∀ n i z → π n i (f (suc n) i z) ≡ f n i z )
     ≅⟨ record { to = λ { (u , q) → (λ { n (i , z) → u n i z })
                                  , (λ { n (i , z) → q n i z }) }
               ; from = λ { (u , q) → (λ { n i z → u n (i , z) })
                                    , (λ { n i z → q n (i , z) }) }
               ; iso₁ = λ { (u , q) → refl }
               ; iso₂ = λ { (u , q) → refl } } ⟩
        ( Σ ((n : ℕ)(iz : IZ) → XZ iz n) λ f
        → (∀ n iz → πZ iz n (f (suc n) iz) ≡ f n iz) )
     ≅⟨ Limit-univ.univ-iso XZ πZ ⟩
       ((iz : IZ) → L (proj₁ iz))
     ≅⟨ curry-iso (λ i z → L i) ⟩
       (Z →ⁱ L)
     ∎
     where
       open ≅-Reasoning

module F-Limit {ℓ li la lb} (c : Container li la lb)
               (X : Container.I c → ℕ → Set ℓ)
               (π : ∀ i → (n : ℕ) → X i (suc n) → X i n) where
  open Container c
  private
    open module WithI (i : I) = Limit (X i) (π i)

    X' : I → ℕ → Set _
    X' i n = F (λ i → X i n) i

    π' : ∀ i n → X' i (suc n) → X' i n
    π' i n = imap (λ i → π i n) i

    open module WithI' (i : I) = Limit (X' i) (π' i)
      using () renaming ( L to L'
                        ; p to p'
                        ; β to β' )

  lim-iso : ∀ i → F L i ≅ L' i
  lim-iso i = begin
      F L i
    ≅⟨ ( Σ-ap-iso refl≅ λ a
       → sym≅ (Limit-univ.univ-iso (λ b n → X (r b) n) (λ b n → π (r b) n)) ) ⟩
      ( Σ (A i) λ a
      → Σ ((n : ℕ) → (b : B a) → X (r b) n) λ u
      → ∀ n b → π (r b) n (u (suc n) b) ≡ u n b )
    ≅⟨ ( Σ-ap-iso refl≅ λ a
        → Σ-ap-iso refl≅ λ u
        → Π-ap-iso refl≅ λ n
        → strong-funext-iso ) ⟩
      ( Σ (A i) λ a
      → Σ ((n : ℕ) → (b : B a) → X (r b) n) λ u
      → ∀ n → (λ b → π (r b) n (u (suc n) b)) ≡ u n )
    ≅⟨ ( Σ-ap-iso (sym≅ (Limit-op-simple.lim-contr (A i))) λ a → refl≅ ) ⟩
      ( Σ (Σ (ℕ → A i) λ a → ∀ n → a (suc n) ≡ a n) λ { (a , q)
      → Σ ((n : ℕ) → (b : B (a n)) → X (r b) n) λ u
      → ∀ n → subst (λ a → (b : B a) → X (r b) n) (q n)
                (λ b → π (r b) n (u (suc n) b)) ≡ u n } )
    ≅⟨ record
         { to = λ { ((a , q) , u , z) → ((a , u) , q , z) }
         ; from = λ { ((a , u) , q , z) → ((a , q) , u , z) }
         ; iso₁ = λ { ((a , q) , u , z) → refl }
         ; iso₂ = λ { ((a , u) , q , z) → refl } } ⟩
      ( Σ (Σ (ℕ → A i) λ a → ((n : ℕ) → (b : B (a n)) → X (r b) n)) λ { (a , u)
      → Σ (∀ n → a (suc n) ≡ a n) λ q
      → ∀ n → subst (λ a → (b : B a) → X (r b) n) (q n)
                (λ b → π (r b) n (u (suc n) b)) ≡ u n } )
    ≅⟨ ( Σ-ap-iso refl≅ λ { (a , u) → sym≅ ΠΣ-swap-iso } ) ⟩
      ( Σ (Σ (ℕ → A i) λ a → ((n : ℕ) → (b : B (a n)) → X (r b) n)) λ { (a , u)
      → ∀ n
      → Σ (a (suc n) ≡ a n) λ q
      → subst (λ a → (b : B a) → X (r b) n) q
              (λ b → π (r b) n (u (suc n) b)) ≡ u n } )
    ≅⟨ ( Σ-ap-iso refl≅ λ { (a , u)
            → Π-ap-iso refl≅ λ n
            → Σ-split-iso } ) ⟩
      ( Σ (Σ (ℕ → A i) λ a → ((n : ℕ) → (b : B (a n)) → X (r b) n)) λ { (a , u)
      → ∀ n
      → _≡_ { A = Σ (A i) λ a → (b : B a) → X (r b) n }
             (a (suc n) , λ b → π (r b) n (u (suc n) b))
             (a n , u n) } )
    ≅⟨ ( Σ-ap-iso (sym≅ ΠΣ-swap-iso) λ w → Π-ap-iso refl≅ λ n → refl≅ ) ⟩
      ( Σ ((n : ℕ) → F (λ i → X i n) i) λ w
      → (∀ n → imap (λ i → π i n) i (w (suc n)) ≡ w n) )
    ∎
    where
      open ≅-Reasoning

module Limit-shift {ℓ} (X : ℕ → Set ℓ)
                       (π : (n : ℕ) → X (suc n) → X n) where
  open Limit X π

  X' : ℕ → Set ℓ
  X' n = X (suc n)

  π' : (n : ℕ) → X' (suc n) → X' n
  π' n = π (suc n)

  open Limit X' π' using ()
    renaming (L to L' ; p to p' ; β to β')

  shift-iso : L' ≅ L
  shift-iso = begin
      ( Σ ((n : ℕ) → X (suc n)) λ x
      → ∀ n → π (suc n) (x (suc n)) ≡ x n )
    ≅⟨ ( Σ-ap-iso refl≅ λ y
       → sym≅ ×-left-unit
       ·≅ (Σ-ap-iso (sym≅ (contr-⊤-iso (singl-contr _))) λ _ → refl≅) ) ⟩
      ( Σ ((n : ℕ) → X (suc n)) λ y
      → Σ (singleton (π 0 (y 0))) λ _
      → (∀ n → π (suc n) (y (suc n)) ≡ y n) )
    ≅⟨ record
         { to = λ { (y , (x₀ , q₀) , q) → ((x₀ , y) , (q₀ , q)) }
         ; from = λ { ((x₀ , y) , (q₀ , q)) → (y , (x₀ , q₀) , q) }
         ; iso₁ = λ { (y , (x₀ , q₀) , q) → refl }
         ; iso₂ = λ { ((x₀ , y) , (q₀ , q)) → refl } } ⟩
      ( Σ (X 0 × ((n : ℕ) → X (suc n))) λ { (x₀ , y)
      → ((π 0 (y 0) ≡ x₀) × (∀ n → π (suc n) (y (suc n)) ≡ y n)) } )
    ≅⟨ (Σ-ap-iso (sym≅ ℕ-elim-shift) λ _ → (sym≅ ℕ-elim-shift)) ⟩
      ( Σ ((n : ℕ) → X n) λ x
      → ∀ n → π n (x (suc n)) ≡ x n )
    ∎
    where
      open ≅-Reasoning


==> anc/M-types/container/m/level.agda <==
module container.m.level where

open import level
open import sum
open import equality.core
open import equality.calculus
open import function.core
open import function.isomorphism
open import function.extensionality
open import sets.unit
open import sets.nat.core
open import hott.level
open import hott.univalence
open import container.core
open import container.equality
open import container.fixpoint
open import container.m.core
open import container.m.extensionality

private
  module Properties {li la lb}
                    {c : Container li la lb}
                    (hA : ∀ i → contr (Container.A c i)) where
    open Definition c
    open Extensionality c
    open Fixpoint (fix M fixpoint)
      using (head; tail)

    module S where
      module local where
        open Equality c (fix M fixpoint)
          using (equality)
        open Definition equality public

      open Fixpoint (fix local.M local.fixpoint) public
        using (head; tail)
      open local public

    center : ∀ {i} → M i
    center {i} = inf (proj₁ (hA i)) λ _ → ♯ center

    contraction : ∀ {i} (x : M i) → center ≡ x
    contraction {i} x = mext (lem' x)
      where
        coalg : ∀ {i}{x y : M i}
              → center ≡ x
              → Σ (head x ≡ head y) λ p
              → ((b : B (head x)) → center ≡ tail x b)
        coalg {i}{y = y} refl
          = proj₂ (hA i) (head y)
          , λ b → refl

        lem' : ∀ {i}(x : M i) → center ≡M x
        lem' _ = S.unfold (λ _ → coalg) _ refl

    m-contr : ∀ i → contr (M i)
    m-contr i = center , contraction

m-level : ∀ {n li la lb} {c : Container li la lb}
         → let open Definition c
         in ((i : I) → h n (A i))
         → (i : I) → h n (M i)
m-level {n = 0} hA i = Properties.m-contr hA i
m-level {n = suc n} {c = c} hA i = λ xs ys
  → retract-level mext mext-inv mext-retraction (ih xs ys)
  where
    open Definition c
    open Extensionality c
    open Fixpoint (fix M fixpoint)
      using (head; tail)

    ih : (xs ys : M i) → h n (xs ≡M ys)
    ih xs ys = m-level (λ { (i , xs , ys) → hA i (head xs) (head ys) })
                        (i , xs , ys)


==> anc/M-types/container/w.agda <==
module container.w where

open import container.w.core public
open import container.w.algebra public
open import container.w.fibration public


==> anc/M-types/container/w/algebra.agda <==
{-# OPTIONS --without-K #-}
open import container.core

module container.w.algebra
  {li la lb}(c : Container li la lb) where

open import sum
open import equality
open import container.w.core
open import function.extensionality
open import function.isomorphism
open import hott.level.core

open Container c

Alg : ∀ ℓ → Set _
Alg ℓ = Σ (I → Set ℓ) λ X → F X →ⁱ X

carrier : ∀ {ℓ} → Alg ℓ → I → Set ℓ
carrier (X , _) = X

IsMor : ∀ {ℓ₁ ℓ₂}(𝓧 : Alg ℓ₁)(𝓨 : Alg ℓ₂)
      → (carrier 𝓧 →ⁱ carrier 𝓨) → Set _
IsMor (X , θ) (Y , ψ) f = ψ ∘ⁱ imap f ≡ f ∘ⁱ θ

Mor : ∀ {ℓ₁ ℓ₂} → Alg ℓ₁ → Alg ℓ₂ → Set _
Mor 𝓧 𝓨 = Σ (carrier 𝓧 →ⁱ carrier 𝓨) (IsMor 𝓧 𝓨)

𝓦 : Alg _
𝓦 = W c , inW c

module _ {ℓ₁ ℓ₂}(𝓧 : Alg ℓ₁)(𝓨 : Alg ℓ₂) where
  private
    X = proj₁ 𝓧; θ = proj₂ 𝓧
    Y = proj₁ 𝓨; ψ = proj₂ 𝓨

  is-mor-transp : {f g : X →ⁱ Y}(p : f ≡ g)
                → (α : IsMor 𝓧 𝓨 f)
                → sym (ap (λ h → ψ ∘ⁱ imap h) p) · α · ap (λ h → h ∘ⁱ θ) p
                ≡ subst (IsMor 𝓧 𝓨) p α
  is-mor-transp {f} {.f} refl α = left-unit α

  MorEq : Mor 𝓧 𝓨 → Mor 𝓧 𝓨 → Set _
  MorEq (f , α) (g , β) = Σ (f ≡ g) λ p
    → sym (ap (λ h → ψ ∘ⁱ imap h) p) · α · ap (λ h → h ∘ⁱ θ) p ≡ β

  MorH : Mor 𝓧 𝓨 → Mor 𝓧 𝓨 → Set _
  MorH (f , α) (g , β) = Σ (∀ i x → f i x ≡ g i x) λ p
    → ∀ i x → sym (ap (ψ i) (hmap p i x)) · funext-invⁱ α i x · p i (θ i x)
            ≡ funext-invⁱ β i x

  mor-eq-h-iso : (f g : Mor 𝓧 𝓨) → MorEq f g ≅ MorH f g
  mor-eq-h-iso (f , α) (g , β) = Σ-ap-iso (sym≅ funext-isoⁱ) λ p → lem f g α β p
    where
      lem : (f g : X →ⁱ Y)(α : IsMor 𝓧 𝓨 f)(β : IsMor 𝓧 𝓨 g)(p : f ≡ g)
          → (sym (ap (λ h → ψ ∘ⁱ imap h) p) · α · ap (λ h → h ∘ⁱ θ) p ≡ β)
          ≅ (∀ i x → sym (ap (ψ i) (hmap (funext-invⁱ p) i x))
                   · funext-invⁱ α i x
                   · funext-invⁱ p i (θ i x)
                   ≡ funext-invⁱ β i x)
      lem f .f α β refl = begin
          (α · refl ≡ β)
        ≅⟨ sym≅ (trans≡-iso (left-unit α)) ⟩
          (α ≡ β)
        ≅⟨ iso≡ (sym≅ funext-isoⁱ) ⟩
          (funext-invⁱ α ≡ funext-invⁱ β)
        ≅⟨ sym≅ ((Π-ap-iso refl≅ λ _ → strong-funext-iso) ·≅ strong-funext-iso) ⟩
          (∀ i x → funext-invⁱ α i x ≡ funext-invⁱ β i x)
        ≅⟨ ( Π-ap-iso refl≅ λ i
            → Π-ap-iso refl≅ λ x
            → trans≡-iso (comp i x) ) ⟩
          (∀ i x → sym (ap (ψ i) (hmap (funext-invⁱ p₀) i x))
                 · funext-invⁱ α i x
                 · refl
                 ≡ funext-invⁱ β i x)
        ∎
        where
          open ≅-Reasoning

          p₀ : f ≡ f
          p₀ = refl

          comp : ∀ i x → sym (ap (ψ i) (hmap (funext-invⁱ (refl {x = f})) i x))
                       · funext-invⁱ α i x
                       · refl
                       ≡ funext-invⁱ α i x
          comp i x = ap (λ q → sym (ap (ψ i) q) · funext-invⁱ α i x · refl)
                        (hmap-id f i x)
                   · left-unit (funext-invⁱ α i x)

  eq-mor-iso : {f g : Mor 𝓧 𝓨} → (f ≡ g) ≅ MorH f g
  eq-mor-iso {f , α} {g , β} = begin
      ((f , α) ≡ (g , β))
    ≅⟨ sym≅ Σ-split-iso ⟩
      (Σ (f ≡ g) λ p → subst (IsMor 𝓧 𝓨) p α ≡ β)
    ≅⟨ (Σ-ap-iso refl≅ λ p → trans≡-iso (is-mor-transp p α)) ⟩
      MorEq (f , α) (g , β)
    ≅⟨ mor-eq-h-iso _ _ ⟩
      MorH (f , α) (g , β)
    ∎
    where
      open ≅-Reasoning

module _ {ℓ} (𝓧 : Alg ℓ) where
  private
    X = proj₁ 𝓧; θ = proj₂ 𝓧

    lem : ∀ {ℓ}{A : Set ℓ}{x y z w : A}
        → (p : x ≡ w) (q : y ≡ x) (r : y ≡ z) (s : z ≡ w)
        → p ≡ sym q · r · s → sym r · q · p ≡ s
    lem p refl refl refl α = α

  W-mor-prop : (f g : Mor 𝓦 𝓧) → f ≡ g
  W-mor-prop (f , α) (g , β) = invert (eq-mor-iso 𝓦 𝓧) (p , p-h)
    where
      p : ∀ i x → f i x ≡ g i x
      p i (sup a u)
        = sym (funext-invⁱ α i (a , u))
        · ap (θ i) (ap (_,_ a) (funext (λ b → p (r b) (u b))))
        · funext-invⁱ β i (a , u)

      p-h : ∀ i x
          → sym (ap (θ i) (hmap p i x))
          · funext-invⁱ α i x
          · p i (inW c i x)
          ≡ funext-invⁱ β i x
      p-h i (a , u) = lem (p i (sup a u))
                          (funext-invⁱ α i (a , u)) _
                          (funext-invⁱ β i (a , u))
                          refl

  W-mor : Mor 𝓦 𝓧
  W-mor = fold c θ , funextⁱ (λ i x → fold-β c θ x)

W-initial : ∀ {ℓ} (𝓧 : Alg ℓ) → contr (Mor 𝓦 𝓧)
W-initial 𝓧 = W-mor 𝓧 , W-mor-prop 𝓧 (W-mor 𝓧)

-- special case of the isomorphism above, with better
-- computational behaviour
W-initial-W : contr (Mor 𝓦 𝓦)
W-initial-W = id-mor , W-mor-prop 𝓦 id-mor
  where
    id-mor : Mor 𝓦 𝓦
    id-mor = (λ i x → x) , refl


==> anc/M-types/container/w/core.agda <==
module container.w.core where

open import level
open import sum
open import equality
open import function.extensionality
open import function.isomorphism
open import function.isomorphism.properties
open import function.overloading
open import sets.empty
open import sets.nat.core using (suc)
open import sets.unit
open import hott.level
open import container.core
open import container.fixpoint
open import container.equality

private
  module Definition {li la lb} (c : Container li la lb) where
    open Container c

    -- definition of indexed W-types using a type family
    data W (i : I) : Set (la ⊔ lb) where
      sup : (a : A i) → ((b : B a) → W (r b)) → W i

    -- initial F-algebra
    inW : F W →ⁱ W
    inW i (a , f) = sup a f

    module Elim {lx} {X : I → Set lx}
                (α : F X →ⁱ X) where
      -- catamorphisms
      fold : W →ⁱ X
      fold i (sup a f) = α i (a , λ b → fold _ (f b))

      -- computational rule for catamorphisms
      -- this holds definitionally
      fold-β : ∀ {i} (x : F W i) → fold i (inW i x) ≡ α i (imap fold i x)
      fold-β x = refl

      -- η-rule, this is only propositional
      fold-η : (h : W →ⁱ X)
             → (∀ {i} (x : F W i) → h i (inW i x) ≡ α i (imap h i x))
             → ∀ {i} (x : W i) → h i x ≡ fold i x
      fold-η h p {i} (sup a f) = p (a , λ b → f b) · lem
        where
          lem : α i (a , (λ b → h _ (f b)))
              ≡ α i (a , (λ b → fold _ (f b)))
          lem = ap (λ z → α i (a , z))
                     (funext λ b → fold-η h p (f b))
    open Elim public

    head : ∀ {i} → W i → A i
    head (sup a f) = a

    tail : ∀ {i} (x : W i)(b : B (head x)) → W (r b)
    tail (sup a f) = f

    fixpoint : (i : I) → W i ≅ F W i
    fixpoint _ = iso f g H K
      where
        f : {i : I} → W i → F W i
        f (sup a f) = a , f

        g : {i : I} → F W i → W i
        g (a , f) = sup a f

        H : {i : I}(w : W i) → g (f w) ≡ w
        H (sup a f) = refl

        K : {i : I}(w : F W i) → f (g w) ≡ w
        K (a , f) = refl

private
  module Properties {li la lb}{c : Container li la lb} where
    open Container c
    open Definition c

    open Equality c (fix W fixpoint)
    open Container equality
      using ()
      renaming (F to F-≡')
    open Definition equality
      using ()
      renaming ( W to W-≡
               ; fixpoint to fixpoint-≡ )

    F-≡ : ∀ {lx}
        → (∀ {i} → W i → W i → Set lx)
        → (∀ {i} → W i → W i → Set _)
    F-≡ X  u v = F-≡' (λ {(i , u , v) → X {i} u v}) (_ , u , v)

    _≡W_ : ∀ {i} → W i → W i → Set _
    _≡W_ {i} u v = W-≡ (i , u , v)

    fixpoint-W : ∀ {i}{u v : W i} → (u ≡ v) ≅ F-≡ _≡_ u v
    fixpoint-W {i}{sup a f}{sup a' f'} = begin
        (sup a f ≡ sup a' f')
      ≅⟨ iso≡ (fixpoint i) ⟩
        (apply (fixpoint i) (sup a f) ≡ apply (fixpoint i) (sup a' f'))
      ≅⟨ sym≅ Σ-split-iso ⟩
        (Σ (a ≡ a') λ p → subst (λ a → (b : B a) → W (r b)) p f ≡ f')
      ≅⟨ Σ-ap-iso refl≅ (substX-β f f') ⟩
        (Σ (a ≡ a') λ p → ∀ b → f b ≡ substX p b (f' (subst B p b)))
      ∎
      where open ≅-Reasoning

    str-iso : ∀ {i}{u v : W i} → (u ≡ v) ≅ (u ≡W v)
    str-iso {i}{sup a f}{sup a' f'} = begin
        (sup a f ≡ sup a' f')
      ≅⟨ fixpoint-W ⟩
        (Σ (a ≡ a') λ p → ∀ b → f b ≡ substX p b (f' (subst B p b)))
      ≅⟨ Σ-ap-iso refl≅ (λ a → Π-ap-iso refl≅ λ b → str-iso) ⟩
        (Σ (a ≡ a') λ p → ∀ b → f b ≡W substX p b (f' (subst B p b)))
      ≅⟨ sym≅ (fixpoint-≡ _) ⟩
        (sup a f ≡W sup a' f')
      ∎
      where open ≅-Reasoning

--    w-level : ∀ {n} → ((i : I) → h (suc n) (A i)) → (i : I) → h (suc n) (W i)
--    w-level hA i (sup a f) (sup a' f') = iso-level (sym≅ lem)
--      (Σ-level (hA i a a') (λ p → Π-level λ b → w-level hA _ _ _))
--      where
--        lem : ∀ {i}{a a' : A i}
--              {f : (b : B a) → W (r b)}
--              {f' : (b : B a') → W (r b)}
--            → (sup a f ≡ sup a' f')
--            ≅ Σ (a ≡ a') λ p → ∀ b → f b ≡ substX p b (f' (subst B p b))
--        lem = fixpoint-W

open Definition public
-- open Properties public using (w-level)


==> anc/M-types/container/w/fibration.agda <==
{-# OPTIONS --without-K #-}
open import container.core

module container.w.fibration
  {li la lb}(c : Container li la lb) where

open import sum
open import equality
open import function
open import container.w.core
open import container.w.algebra c
open import hott.level

open Container c

AlgFib : ∀ ℓ → Set _
AlgFib ℓ = Σ ((i : I) → W c i → Set ℓ) λ P
         → (∀ i x → ((b : B (proj₁ x)) → P (r b) (proj₂ x b)) → P i (inW c i x))

AlgSection : ∀ {ℓ} (𝓟 : AlgFib ℓ) → Set _
AlgSection (P , θ) = Σ (∀ i x → P i x) λ f
                   → _≡_ {A = ∀ i x → P i (inW c i x)}
                     (λ i x → θ i x (λ b → f (r b) (proj₂ x b)))
                     (λ i x → f i (inW c i x))

alg-total : ∀ {ℓ} → AlgFib ℓ → Alg _
alg-total (P , θ) = X , ψ
  where
    X : I → Set _
    X i = Σ (W c i) (P i)

    ψ : F X →ⁱ X
    ψ i (a , u) = inW c i (a , λ b → proj₁ (u b))
                , θ i (a , λ b → proj₁ (u b)) (λ b → proj₂ (u b))

module _ {ℓ} (𝓟 : AlgFib ℓ) where
  private 𝓧 = alg-total 𝓟
  open Σ 𝓟 renaming (proj₁ to P ; proj₂ to θ)
  open Σ (alg-total 𝓟) renaming (proj₁ to X ; proj₂ to ψ)

  section : AlgSection 𝓟
  section = f₀ , refl
    where
      f₀ : ∀ i x → P i x
      f₀ i (sup a u) = θ i (a , u) (λ b → f₀ (r b) (u b))

  private
    split-lem : ∀ {ℓ'} (Y : I → Set ℓ')
              → (Y →ⁱ X)
              ≅ ( Σ (Y →ⁱ W c) λ g₀
                → ∀ i x → P i (g₀ i x) )
    split-lem Y
      = sym≅ (curry-iso (λ i _ → X i))
      ·≅ ΠΣ-swap-iso
      ·≅ Σ-ap-iso (curry-iso (λ i _ → W c i))
                  (λ g₀ → curry-iso (λ i x → P i (g₀ (i , x))))

  section-mor-iso : Mor 𝓦 𝓧 ≅ AlgSection 𝓟
  section-mor-iso = begin
      ( Σ (W c →ⁱ X) λ f → ψ ∘ⁱ imap f ≡ f ∘ⁱ inW c )
    ≅⟨ Σ-ap-iso (split-lem (W c)) (λ _ → refl≅) ⟩
      ( Σ (Σ (W c →ⁱ W c) λ f₀ → ∀ i → (w : W c i) → P i (f₀ i w)) λ { (f₀ , f₁)
        → _≡_ {A = ∀ i (x : F (W c) i) → X i}
          (λ i x → let x' = imap f₀ i x
                    in (inW c i x' , θ i x' (λ b → f₁ (r b) (proj₂ x b))))
          (λ i x → (f₀ i (inW c i x) , f₁ i (inW c i x))) } )
    ≅⟨ ( Σ-ap-iso refl≅ λ { (f₀ , f₁) → iso≡ (split-lem (F (W c)))
                                      ·≅ sym≅ Σ-split-iso } ) ⟩
      ( Σ (Σ (W c →ⁱ W c) λ f₀ → ∀ i → (w : W c i) → P i (f₀ i w)) λ { (f₀ , f₁)
      → Σ ( _≡_ {A = ∀ i (x : F (W c) i) → W c i}
            (λ i x → inW c i (imap f₀ i x))
            (λ i x → f₀ i (inW c i x)) ) λ eq
      → subst (λ g → ∀ i (x : F (W c) i) → P i (g i x)) eq
            (λ i x → θ i (imap f₀ i x) (λ b → f₁ (r b) (proj₂ x b)))
          ≡ (λ i x → f₁ i (inW c i x)) } )
    ≅⟨ record
          { to = λ { ((f₀ , f₁) , (α₀ , α₁)) → ((f₀ , α₀) , (f₁ , α₁)) }
          ; from = λ { ((f₀ , α₀) , (f₁ , α₁)) → ((f₀ , f₁) , (α₀ , α₁)) }
          ; iso₁ = λ { ((f₀ , f₁) , (α₀ , α₁)) → refl }
          ; iso₂ = λ { ((f₀ , α₀) , (f₁ , α₁)) → refl } } ⟩
      ( Σ ( Σ (∀ i → W c i → W c i) λ f₀
          → ( _≡_ {A = ∀ i (x : F (W c) i) → W c i}
              (λ i x → inW c i (imap f₀ i x))
              (λ i x → f₀ i (inW c i x)) ) ) λ { (f₀ , eq)
      → Σ (∀ i w → P i (f₀ i w)) λ f₁
      → subst (λ g → ∀ i (x : F (W c) i) → P i (g i x)) eq
            (λ i x → θ i (imap f₀ i x) (λ b → f₁ (r b) (proj₂ x b)))
          ≡ (λ i x → f₁ i (inW c i x)) } )
    ≅⟨ sym≅ ( Σ-ap-iso (sym≅ (contr-⊤-iso W-initial-W)) λ _ → refl≅ ) ·≅ ×-left-unit ⟩
      ( Σ (∀ i w → P i w) λ f₁
      → (λ i x → θ i x (λ b → f₁ (r b) (proj₂ x b)))
      ≡ (λ i x → f₁ i (inW c i x)) )
    ∎
    where
      open ≅-Reasoning

  W-section-contr : contr (AlgSection 𝓟)
  W-section-contr = iso-level section-mor-iso (W-initial 𝓧)


==> anc/M-types/decidable.agda <==
{-# OPTIONS --without-K  #-}

module decidable where

open import level using (Level)
open import sets.empty using (⊥; ¬_)
open import sets.unit using (⊤; tt)

-- Decidable relations.

data Dec {i} (P : Set i) : Set i where
  yes : ( p :   P) → Dec P
  no  : (¬p : ¬ P) → Dec P

True : ∀ {i}{P : Set i} → Dec P → Set
True (yes _) = ⊤
True (no _) = ⊥

witness : ∀ {i}{P : Set i}{d : Dec P} → True d → P
witness {d = yes x} _ = x
witness {d = no _} ()

decide : ∀ {i} {P : Set i} {d : Dec P} → P → True d
decide {d = yes p} = λ _ → tt
decide {d = no f} = f


==> anc/M-types/equality.agda <==
{-# OPTIONS --without-K #-}
module equality where

open import equality.core public
open import equality.reasoning public
open import equality.groupoid public
open import equality.calculus public
open import equality.inspect public


==> anc/M-types/equality/calculus.agda <==
{-# OPTIONS --without-K #-}
module equality.calculus where

open import sum using (Σ ; _,_ ; proj₁; proj₂)
open import equality.core
open import equality.groupoid public
open import function.core

ap' : ∀ {i j} {X : Set i}{Y : X → Set j}
        {x x' : X}(f : (x : X) → Y x)(p : x ≡ x')
      → subst Y p (f x) ≡ f x'
ap' _ refl = refl

subst-naturality : ∀ {i i' j} {X : Set i} {Y : Set i'}
                   {x x' : X} (P : Y → Set j)
                   (f : X → Y)(p : x ≡ x')(u : P (f x))
                 → subst (P ∘ f) p u ≡ subst P (ap f p) u
subst-naturality _ _ refl _ = refl

subst-hom : ∀ {i j}{X : Set i}(P : X → Set j){x y z : X}
          → (p : x ≡ y)(q : y ≡ z)(u : P x)
          → subst P q (subst P p u) ≡ subst P (p · q) u
subst-hom _ refl q u = refl

subst-eq : ∀ {i} {X : Set i}{x y z : X}
         → (p : y ≡ x)(q : y ≡ z)
         → subst (λ y → y ≡ z) p q
         ≡ sym p · q
subst-eq refl _ = refl

subst-eq₂ : ∀ {i} {X : Set i}{x y : X}
          → (p : x ≡ y)
          → (q : x ≡ x)
          → subst (λ z → z ≡ z) p q ≡ sym p · q · p
subst-eq₂ refl q = sym (left-unit _)

subst-const : ∀ {i j} {A : Set i}{X : Set j}
            → {a a' : A}(p : a ≡ a')(x : X)
            → subst (λ _ → X) p x ≡ x
subst-const refl x = refl

subst-const-ap : ∀ {i j} {A : Set i}{X : Set j}
                 → {a a' : A}(f : A → X)(p : a ≡ a')
                 → ap' f p ≡ subst-const p (f a) · ap f p
subst-const-ap f refl = refl

apΣ : ∀ {i j}{A : Set i}{B : A → Set j}
        {x x' : Σ A B}
     → (p : x ≡ x')
     → Σ (proj₁ x ≡ proj₁ x') λ q
     → subst B q (proj₂ x) ≡ proj₂ x'
apΣ {B = B} p =
  J (λ x x' p → Σ (proj₁ x ≡ proj₁ x') λ q
              → subst B q (proj₂ x) ≡ proj₂ x')
    (λ x → refl , refl)
    _ _ p

unapΣ : ∀ {i j}{A : Set i}{B : A → Set j}
          {a a' : A}{b : B a}{b' : B a'}
        → (Σ (a ≡ a') λ q → subst B q b ≡ b')
        → (a , b) ≡ (a' , b')
unapΣ (refl , refl) = refl

pair≡ : ∀ {i j}{A : Set i}{B : Set j}
          {a a' : A}{b b' : B}
        → (a ≡ a') → (b ≡ b')
        → (a , b) ≡ (a' , b')
pair≡ refl refl = refl

apΣ-proj : ∀ {i j}{A : Set i}{B : A → Set j}
             {a a' : A}{b : B a}{b' : B a'}
             (p : (a , b) ≡ (a' , b'))
           → proj₁ (apΣ p)
           ≡ ap proj₁ p
apΣ-proj =
  J (λ _ _ p → proj₁ (apΣ p) ≡ ap proj₁ p)
    (λ x → refl) _ _

apΣ-sym : ∀ {i j}{A : Set i}{B : A → Set j}
            {a a' : A}{b : B a}{b' : B a'}
            (p : (a , b) ≡ (a' , b'))
          → proj₁ (apΣ (sym p))
          ≡ sym (proj₁ (apΣ p))
apΣ-sym =
  J (λ _ _ p → proj₁ (apΣ (sym p))
             ≡ sym (proj₁ (apΣ p)))
    (λ x → refl) _ _

subst-ap : ∀ {i j}{A : Set i}{B : Set j}{a a' : A}
           → (f : A → B)
           → (p : a ≡ a')
           → ap f (sym p)
           ≡ subst (λ x → f x ≡ f a) p refl
subst-ap f refl = refl

ap-map-id : ∀ {i j}{X : Set i}{Y : Set j}{x : X}
            → (f : X → Y)
            → ap f (refl {x = x}) ≡ refl {x = f x}
ap-map-id f = refl

ap-map-hom : ∀ {i j}{X : Set i}{Y : Set j}{x y z : X}
             → (f : X → Y)(p : x ≡ y)(q : y ≡ z)
             → ap f (p · q) ≡ ap f p · ap f q
ap-map-hom f refl _ = refl

ap-id : ∀ {l} {A : Set l}{x y : A}(p : x ≡ y)
        → ap id p ≡ p
ap-id refl = refl

ap-hom : ∀ {l m n} {A : Set l}{B : Set m}{C : Set n}
           {x y : A}(f : A → B)(g : B → C)(p : x ≡ y)
         → ap g (ap f p) ≡ ap (g ∘ f) p
ap-hom f g refl = refl

ap-inv : ∀ {i j} {X : Set i} {Y : Set j}
         → {x x' : X}
         → (f : X → Y)(p : x ≡ x')
         → ap f (sym p) ≡ sym (ap f p)
ap-inv f refl = refl

double-inverse : ∀ {i} {X : Set i} {x y : X}
               (p : x ≡ y) → sym (sym p) ≡ p
double-inverse refl = refl

inverse-comp : ∀ {i} {X : Set i} {x y z : X}
               (p : x ≡ y)(q : y ≡ z)
             → sym (p · q) ≡ sym q · sym p
inverse-comp refl q = sym (left-unit (sym q))

inverse-unique : ∀ {i} {X : Set i} {x y : X}
                 (p : x ≡ y)(q : y ≡ x)
               → p · q ≡ refl
               → sym p ≡ q
inverse-unique refl q t = sym t


==> anc/M-types/equality/core.agda <==
{-# OPTIONS --without-K #-}
module equality.core where

open import sum
open import level using ()
open import function.core

infix 4 _≡_

data _≡_ {a} {A : Set a} (x : A) : A → Set a where
  refl : x ≡ x

sym : ∀ {i} {A : Set i} {x y : A}
    → x ≡ y → y ≡ x
sym refl = refl

_·_ : ∀ {i}{X : Set i}{x y z : X}
    → x ≡ y → y ≡ z → x ≡ z
refl · p = p
infixl 9 _·_

ap : ∀ {i j}{A : Set i}{B : Set j}{x y : A}
     → (f : A → B) → x ≡ y → f x ≡ f y
ap f refl = refl

ap₂ : ∀ {i j k}{A : Set i}{B : Set j}{C : Set k}
        {x x' : A}{y y' : B}
      → (f : A → B → C)
      → x ≡ x' → y ≡ y' → f x y ≡ f x' y'
ap₂ f refl refl = refl

subst : ∀ {i j} {A : Set i}{x y : A}
      → (B : A → Set j) → x ≡ y
      → B x → B y
subst B refl = id

subst₂ : ∀ {i j k} {A : Set i}{x x' : A}
         {B : Set j}{y y' : B}
       → (C : A → B → Set k)
       → x ≡ x' → y ≡ y'
       → C x y → C x' y'
subst₂ C refl refl = id

singleton : ∀ {i}{A : Set i} → A → Set i
singleton {A = A} a = Σ A λ a' → a ≡ a'

singleton' : ∀ {i}{A : Set i} → A → Set i
singleton' {A = A} a = Σ A λ a' → a' ≡ a

J' : ∀ {i j}{X : Set i}{x : X}
   → (P : (y : X) → x ≡ y → Set j)
   → P x refl
   → (y : X)
   → (p : x ≡ y)
   → P y p
J' P u y refl = u

J : ∀ {i j}{X : Set i}
  → (P : (x y : X) → x ≡ y → Set j)
  → ((x : X) → P x x refl)
  → (x y : X)
  → (p : x ≡ y)
  → P x y p
J P u x y p = J' (P x) (u x) y p


==> anc/M-types/equality/groupoid.agda <==
{-# OPTIONS --without-K #-}
module equality.groupoid where

open import equality.core

_⁻¹ : ∀ {i}{X : Set i}{x y : X} → x ≡ y → y ≡ x
_⁻¹ = sym

left-unit : ∀ {i}{X : Set i}{x y : X}
          → (p : x ≡ y)
          → p · refl ≡ p
left-unit refl = refl

right-unit : ∀ {i}{X : Set i}{x y : X}
           → (p : x ≡ y)
           → refl · p ≡ p
right-unit refl = refl

associativity : ∀ {i}{X : Set i}{x y z w : X}
              → (p : x ≡ y)(q : y ≡ z)(r : z ≡ w)
              → p · q · r ≡ p · (q · r)
associativity refl _ _ = refl

left-inverse : ∀ {i}{X : Set i}{x y : X}
             → (p : x ≡ y)
             → p · p ⁻¹ ≡ refl
left-inverse refl = refl

right-inverse : ∀ {i}{X : Set i}{x y : X}
              → (p : x ≡ y)
              → p ⁻¹ · p ≡ refl
right-inverse refl = refl


==> anc/M-types/equality/inspect.agda <==
{-# OPTIONS --without-K  #-}
module equality.inspect where

open import level
open import equality.core

data _of_is_ {i j}{A : Set i}{B : A → Set j}
            (f : (x : A) → B x)(x : A)(y : B x) : Set (i ⊔ j) where
  [_] : f x ≡ y → f of x is y

inspect : ∀ {i j}{A : Set i}{B : A → Set j}
        → (f : (x : A)→ B x)(x : A)
        → f of x is f x
inspect f x = [ refl ]


==> anc/M-types/equality/reasoning.agda <==
{-# OPTIONS --without-K #-}
module equality.reasoning where

open import equality.core

module ≡-Reasoning {i} {X : Set i} where
  infix  4 _IsRelatedTo_
  infix  2 _∎
  infixr 2 _≡⟨_⟩_
  infix  1 begin_

  -- This seemingly unnecessary type is used to make it possible to
  -- infer arguments even if the underlying equality evaluates.

  data _IsRelatedTo_ (x y : X) : Set i where
    relTo : x ≡ y → x IsRelatedTo y

  begin_ : ∀ {x y} → x IsRelatedTo y → x ≡ y
  begin relTo p = p

  _≡⟨_⟩_ : ∀ x {y z} → x ≡ y → y IsRelatedTo z → x IsRelatedTo z
  _ ≡⟨ p ⟩ relTo q = relTo (p · q)

  _∎ : ∀ x → x IsRelatedTo x
  _∎ _ = relTo refl


==> anc/M-types/function.agda <==
{-# OPTIONS --without-K #-}
module function where

open import function.core public
open import function.overloading public
open import function.isomorphism public
open import function.extensionality public
open import function.fibration public


==> anc/M-types/function/core.agda <==
{-# OPTIONS --without-K #-}
module function.core where

open import level

-- copied from Agda's standard library

infixr 9 _∘'_
infixr 0 _$_

_∘'_ : ∀ {a b c}
      {A : Set a} {B : A → Set b} {C : {x : A} → B x → Set c} →
      (∀ {x} (y : B x) → C y) → (g : (x : A) → B x) →
      ((x : A) → C (g x))
f ∘' g = λ x → f (g x)

const : ∀ {a b} {A : Set a} {B : Set b} → A → B → A
const x = λ _ → x

_$_ : ∀ {a b} {A : Set a} {B : A → Set b} →
      ((x : A) → B x) → ((x : A) → B x)
f $ x = f x

flip : ∀ {a b c} {A : Set a} {B : Set b} {C : A → B → Set c} →
       ((x : A) (y : B) → C x y) → ((y : B) (x : A) → C x y)
flip f = λ y x → f x y

record Composition u₁ u₂ u₃ u₁₂ u₂₃ u₁₃
        : Set (lsuc (u₁ ⊔ u₂ ⊔ u₃ ⊔ u₁₂ ⊔ u₂₃ ⊔ u₁₃)) where
  infixl 9 _∘_
  field
    U₁ : Set u₁
    U₂ : Set u₂
    U₃ : Set u₃

    hom₁₂ : U₁ → U₂ → Set u₁₂
    hom₂₃ : U₂ → U₃ → Set u₂₃
    hom₁₃ : U₁ → U₃ → Set u₁₃

    _∘_ : {X₁ : U₁}{X₂ : U₂}{X₃ : U₃} → hom₂₃ X₂ X₃ → hom₁₂ X₁ X₂ → hom₁₃ X₁ X₃

record Identity u e : Set (lsuc (u ⊔ e)) where
  field
    U : Set u
    endo : U → Set e
    id : {X : U} → endo X

  id- : (X : U) → endo X
  id- X = id {X}

instance
  func-comp : ∀ {i j k} → Composition _ _ _ _ _ _
  func-comp {i}{j}{k} = record
    { U₁ = Set i
    ; U₂ = Set j
    ; U₃ = Set k
    ; hom₁₂ = λ X Y → X → Y
    ; hom₂₃ = λ X Y → X → Y
    ; hom₁₃ = λ X Y → X → Y
    ; _∘_ = λ f g x → f (g x) }

instance
  func-id : ∀ {i} → Identity _ _
  func-id {i} = record
    { U = Set i
    ; endo = λ X → X → X
    ; id = λ x → x }

module ComposeInterface {u₁ u₂ u₃ u₁₂ u₂₃ u₁₃}
                        ⦃ comp : Composition u₁ u₂ u₃ u₁₂ u₂₃ u₁₃ ⦄ where
  open Composition comp public using (_∘_)
open ComposeInterface public

module IdentityInterface {i e}
                         ⦃ identity : Identity i e ⦄ where
  open Identity identity public using (id; id-)
open IdentityInterface public


==> anc/M-types/function/extensionality.agda <==
{-# OPTIONS --without-K #-}
module function.extensionality where

open import function.extensionality.core public
open import function.extensionality.proof public
open import function.extensionality.strong public
  using (strong-funext; strong-funext-iso)
open import function.extensionality.computation public

open import equality.core
open import function.isomorphism
open import function.overloading

-- extensionality for functions of implicit arguments
impl-funext : ∀ {i j}{X : Set i}{Y : X → Set j}
          → {f g : {x : X} → Y x}
          → ((x : X) → f {x} ≡ g {x})
          → (λ {x} → f {x}) ≡ g
impl-funext h = ap (apply impl-iso) (funext h)


==> anc/M-types/function/extensionality/computation.agda <==
{-# OPTIONS --without-K #-}
module function.extensionality.computation where

open import equality
open import function.isomorphism
open import function.core
open import function.extensionality.core
open import function.extensionality.proof
open import function.extensionality.strong

funext-inv-hom : ∀ {i j}{X : Set i}{Y : X → Set j}
               → {f₁ f₂ f₃ : (x : X) → Y x}
               → (p₁ : f₁ ≡ f₂)
               → (p₂ : f₂ ≡ f₃)
               → funext-inv (p₁ · p₂)
               ≡ (λ x → funext-inv p₁ x · funext-inv p₂ x)
funext-inv-hom refl p₂ = refl

funext-hom : ∀ {i j}{X : Set i}{Y : X → Set j}
           → {f₁ f₂ f₃ : (x : X) → Y x}
           → (h₁ : (x : X) → f₁ x ≡ f₂ x)
           → (h₂ : (x : X) → f₂ x ≡ f₃ x)
           → funext (λ x → h₁ x · h₂ x)
           ≡ funext h₁ · funext h₂
funext-hom h₁ h₂ = begin
    funext (λ x → h₁ x · h₂ x)
  ≡⟨ sym (ap funext (ap₂ (λ u v x → u x · v x)
                         (_≅_.iso₁ strong-funext-iso h₁)
                         (_≅_.iso₁ strong-funext-iso h₂))) ⟩
    funext (λ x → funext-inv (funext h₁) x · funext-inv (funext h₂) x)
  ≡⟨ sym (ap funext (funext-inv-hom (funext h₁) (funext h₂))) ⟩
    funext (funext-inv (funext h₁ · funext h₂))
  ≡⟨ _≅_.iso₂ strong-funext-iso (funext h₁ · funext h₂) ⟩
    funext h₁ · funext h₂
  ∎
  where open ≡-Reasoning

funext-inv-ap : ∀ {i j k}{X : Set i}{Y : X → Set j}{Z : X → Set k}
              → (g : {x : X} → Y x → Z x)
              → {f₁ f₂ : (x : X) → Y x}
              → (p : f₁ ≡ f₂)
              → funext-inv (ap (_∘'_ g) p)
              ≡ ((λ x → ap g (funext-inv p x)))
funext-inv-ap g refl = refl

funext-ap : ∀ {i j k}{X : Set i}{Y : X → Set j}{Z : X → Set k}
          → (g : {x : X} → Y x → Z x)
          → {f₁ f₂ : (x : X) → Y x}
          → (h : (x : X) → f₁ x ≡ f₂ x)
          → funext (λ x → ap g (h x))
          ≡ ap (_∘'_ g) (funext h)
funext-ap g h = begin
    funext (λ x → ap g (h x))
  ≡⟨ sym (ap funext (ap (λ h x → ap g (h x))
                    (_≅_.iso₁ strong-funext-iso h))) ⟩
    funext (λ x → ap g (funext-inv (funext h) x))
  ≡⟨ ap funext (sym (funext-inv-ap g (funext h))) ⟩
    funext (funext-inv (ap (_∘'_ g) (funext h)))
  ≡⟨ _≅_.iso₂ strong-funext-iso _ ⟩
    ap (_∘'_ g) (funext h)
  ∎
  where open ≡-Reasoning


==> anc/M-types/function/extensionality/core.agda <==
{-# OPTIONS --without-K #-}
module function.extensionality.core where

open import level using (lsuc; _⊔_)
open import equality.core

Extensionality : ∀ i j → Set (lsuc (i ⊔ j))
Extensionality i j = {X : Set i}{Y : Set j}
                   → {f g : X → Y}
                   → ((x : X) → f x ≡ g x)
                   → f ≡ g

Extensionality' : ∀ i j → Set (lsuc (i ⊔ j))
Extensionality' i j = {X : Set i}{Y : X → Set j}
                    → {f g : (x : X) → Y x}
                    → ((x : X) → f x ≡ g x)
                    → f ≡ g

StrongExt : ∀ i j → Set (lsuc (i ⊔ j))
StrongExt i j = {X : Set i}{Y : X → Set j}
              → {f g : (x : X) → Y x}
              → (∀ x → f x ≡ g x) ≡ (f ≡ g)

funext-inv : ∀ {i j}{X : Set i}{Y : X → Set j}
        → {f g : (x : X) → Y x}
        → f ≡ g
        → (x : X) → f x ≡ g x
funext-inv refl x = refl


==> anc/M-types/function/extensionality/proof.agda <==
{-# OPTIONS --without-K #-}
module function.extensionality.proof where

open import level
open import sum
open import equality
open import function.extensionality.core
open import hott.univalence
open import hott.level.core
open import hott.level.closure.core
open import hott.equivalence.core
open import sets.unit

top : ∀ {i} → Set i
top = ↑ _ ⊤

⊤-contr' : ∀ {i} → contr (↑ i ⊤)
⊤-contr' {i} = lift tt , λ { (lift tt) → refl }

-- this uses definitional η for ⊤
contr-exp-⊤ : ∀ {i j}{A : Set i} → contr (A → top {j})
contr-exp-⊤ = (λ _ → lift tt) , (λ f → refl)

module Weak where
  →-contr : ∀ {i j}{A : Set i}{B : Set j}
          → contr B
          → contr (A → B)
  →-contr {A = A}{B = B} hB = subst contr p contr-exp-⊤
    where
      p : (A → top) ≡ (A → B)
      p = ap (λ X → A → X) (unique-contr ⊤-contr' hB)

  funext : ∀ {i j}{A : Set i}{B : Set j}
      → (f : A → B)(b : B)(h : (x : A) → b ≡ f x)
      → (λ _ → b) ≡ f
  funext f b h =
    ap (λ u x → proj₁ (u x))
         (contr⇒prop (→-contr (singl-contr b))
                      (λ _ → (b , refl))
                      (λ x → f x , h x))

abstract
  Π-contr : ∀ {i j}{A : Set i}{B : A → Set j}
          → ((x : A) → contr (B x))
          → contr ((x : A) → B x)
  Π-contr {i}{j}{A}{B} hB = subst contr p contr-exp-⊤
    where
      p₀ : (λ _ → top) ≡ B
      p₀ = Weak.funext B top (λ x → unique-contr ⊤-contr' (hB x))

      p : (A → top {j}) ≡ ((x : A) → B x)
      p = ap (λ Z → (x : A) → Z x) p₀

  private
    funext₀ : ∀ {i j} → Extensionality' i j
    funext₀ {i}{j}{X = X}{Y = Y}{f = f}{g = g} h = ap (λ u x → proj₁ (u x)) lem
      where
        C : X → Set j
        C x = Σ (Y x) λ y → f x ≡ y

        f' g' : (x : X) → C x
        f' x = (f x , refl)
        g' x = (g x , h x)

        lem : f' ≡ g'
        lem = contr⇒prop (Π-contr (λ x → singl-contr (f x))) f' g'

abstract
  funext : ∀ {i j} → Extensionality' i j
  funext h = funext₀ h · sym (funext₀ (λ _ → refl))

  funext-id : ∀ {i j}{X : Set i}{Y : X → Set j}
         → (f : (x : X) → Y x)
         → funext (λ x → refl {x = f x}) ≡ refl
  funext-id _ = left-inverse (funext₀ (λ _ → refl))


==> anc/M-types/function/extensionality/strong.agda <==
{-# OPTIONS --without-K #-}
module function.extensionality.strong where

open import level
open import sum
open import function.core
open import equality.core
open import function.isomorphism
open import function.extensionality.core
open import function.extensionality.proof
open import hott.level.core
open import hott.level.closure.core
open import hott.equivalence.core

private
  module Dummy {i j}{X : Set i}{Y : X → Set j} where
    _~_ : (f g : (x : X) → Y x) → Set (i ⊔ j)
    f ~ g = ∀ x → f x ≡ g x
    infix 5 _~_

    R : (f : (x : X) → Y x) → f ~ f
    R f x = refl

    iso₁ : {f g : (x : X) → Y x} (p : f ≡ g)
         → funext (funext-inv p) ≡ p
    iso₁ {f} refl = funext-id f

    iso₂ : (f g : (x : X) → Y x) (h : f ~ g)
         → funext-inv (funext h) ≡ h
    iso₂ f g h = subst (λ {(g , h) → funext-inv (funext h) ≡ h})
                       (e-contr' (g , h))
                       strong-id
      where
        E : Set (i ⊔ j)
        E = Σ ((x : X) → Y x) λ g → f ~ g

        e-contr : contr E
        e-contr = retract-level
          (λ u → proj₁ ∘' u , proj₂ ∘' u)
          (λ {(g , h) x → g x , h x})
          (λ {(g , h) → refl})
          (Π-contr (λ x → singl-contr (f x)))

        e-contr' : (u : E) → (f , R f) ≡ u
        e-contr' u = contr⇒prop e-contr (f , R f) u

        strong-id : funext-inv (funext (R f)) ≡ R f
        strong-id = ap funext-inv (funext-id f)

    strong-funext-iso : {f g : (x : X) → Y x}
                   → (f ~ g) ≅ (f ≡ g)
    strong-funext-iso {f}{g} = iso funext funext-inv (iso₂ f g) iso₁

    strong-funext : {f g : (x : X) → Y x} → (f ~ g) ≡ (f ≡ g)
    strong-funext = ≅⇒≡ strong-funext-iso

open Dummy public using (strong-funext; strong-funext-iso)


==> anc/M-types/function/fibration.agda <==
{-# OPTIONS --without-K #-}

module function.fibration where

open import level
open import sum
open import equality.core
open import function.core
open import function.isomorphism.core
open import function.isomorphism.coherent
open import function.isomorphism.lift
open import function.isomorphism.univalence
open import function.isomorphism.utils
open import function.extensionality.core
open import function.extensionality.proof
open import function.overloading
open import hott.level.core
open import hott.equivalence.core
open import hott.equivalence.alternative
open import hott.univalence
open import sets.unit

Fibration : ∀ {i} j → Set i → Set _
Fibration j X = Σ (Set j) λ Y → Y → X

fib : ∀ {i j}{X : Set i}(Y : X → Set j)
    → Σ X Y → X
fib Y = proj₁

fib-iso : ∀ {i j}{X : Set i}{Y : X → Set j}
        → (x : X)
        → fib Y ⁻¹ x ≅ Y x
fib-iso {X = X}{Y = Y} x = begin
    fib Y ⁻¹ x
  ≅⟨ refl≅ ⟩
    ( Σ (Σ X Y) λ { (x' , y)
    → x' ≡ x } )
  ≅⟨ Σ-assoc-iso ⟩
    ( Σ X λ x' → Y x' × x' ≡ x )
  ≅⟨ (Σ-ap-iso refl≅ λ x' → ×-comm) ⟩
    ( Σ X λ x' → x' ≡ x × Y x' )
  ≅⟨ sym≅ Σ-assoc-iso ⟩
    ( Σ (singleton' x) λ { (x' , _) → Y x' } )
  ≅⟨ Σ-ap-iso' (contr-⊤-iso (singl-contr' x)) (λ _ → refl≅) ⟩
    ( ⊤ × Y x )
  ≅⟨ ×-left-unit ⟩
    Y x
  ∎
  where open ≅-Reasoning

total-iso : ∀ {i j}{X : Set i}{Y : Set j}(p : Y → X)
          → (Σ X (_⁻¹_ p)) ≅ Y
total-iso {X = X}{Y = Y} p = begin
    ( Σ X λ x → (Σ Y λ y → p y ≡ x) )
  ≅⟨ Σ-comm-iso ⟩
    ( Σ Y λ y → (Σ X λ x → p y ≡ x) )
  ≅⟨ ( Σ-ap-iso refl≅ λ y → contr-⊤-iso (singl-contr (p y)) ) ⟩
    (Y × ⊤)
  ≅⟨ ×-right-unit ⟩
    Y
  ∎
  where open ≅-Reasoning

fib-eq-iso : ∀ {i j}{X : Set i}{Y₁ Y₂ : Set j}
           → (p₁ : Y₁ → X) (p₂ : Y₂ → X)
           → _≡_ {A = Fibration _ X} (Y₁ , p₁) (Y₂ , p₂)
           ≅ ( Σ (Y₁ ≅' Y₂) λ q → p₁ ≡ p₂ ∘ apply q )
fib-eq-iso {i}{j}{X}{Y₁}{Y₂} p₁ p₂ = begin
    _≡_ {A = Fibration _ X} (Y₁ , p₁) (Y₂ , p₂)
  ≅⟨ sym≅ Σ-split-iso ⟩
    ( Σ (Y₁ ≡ Y₂) λ q → subst (λ Y → Y → X) q p₁ ≡ p₂ )
  ≅⟨ ( Σ-ap-iso refl≅ λ q → lem q p₁ p₂ ) ⟩
    ( Σ (Y₁ ≡ Y₂) λ q → p₁ ≡ p₂ ∘ coerce q )
  ≅⟨ step ⟩
    ( Σ (Y₁ ≅' Y₂) λ q → p₁ ≡ p₂ ∘ apply q )
  ∎
  where
    open ≅-Reasoning
    abstract
      step : ( Σ (Y₁ ≡ Y₂) λ q → p₁ ≡ p₂ ∘ coerce q )
           ≅ ( Σ (Y₁ ≅' Y₂) λ q → p₁ ≡ p₂ ∘ apply q )
      step = Σ-ap-iso (uni-iso ·≅ ≈⇔≅') λ q → refl≅

    abstract
      lem : {Y₁ Y₂ : Set j}(q : Y₁ ≡ Y₂)(p₁ : Y₁ → X)(p₂ : Y₂ → X)
          → (subst (λ Y → Y → X) q p₁ ≡ p₂)
          ≅ (p₁ ≡ p₂ ∘ coerce q)
      lem refl p₁ p₂ = refl≅

fibration-iso : ∀ {i} j {X : Set i}
              → (Σ (Set (i ⊔ j)) λ Y → Y → X)
              ≅ (X → Set (i ⊔ j))
fibration-iso {i} j {X} = record
  { to = λ { (Y , p) x → p ⁻¹ x }
  ; from = λ P → (Σ X P , fib P)
  ; iso₁ = λ { (Y , p) → α Y p }
  ; iso₂ = λ P → funext λ x → ≅⇒≡ (fib-iso x) }
  where
    α : (Y : Set (i ⊔ j))(p : Y → X)
      → _≡_ {A = Σ (Set (i ⊔ j)) λ Y → Y → X}
        (Σ X (_⁻¹_ p) , proj₁)
        (Y , p)
    α Y p = invert (fib-eq-iso proj₁ p)
            ( ≅⇒≅' (total-iso p)
            , funext λ { (y , x , eq) → sym eq } )

family-eq-iso : ∀ {i j₁ j₂}{X : Set i}{Y₁ : X → Set j₁}{Y₂ : X → Set j₂}
              → (isom : Σ X Y₁ ≅ Σ X Y₂)
              → (∀ x y → proj₁ (apply≅ isom (x , y)) ≡ x)
              → (x : X) → Y₁ x ≅ Y₂ x
family-eq-iso {i}{j₁}{j₂}{X}{Y₁}{Y₂} isom comm x
  = lift-iso _ (Y₁ x)
  ·≅ ≡⇒≅ (funext-inv eq' x)
  ·≅ sym≅ (lift-iso _ (Y₂ x))
  where
    open _≅_ isom

    to-we : weak-equiv to
    to-we = proj₂ (≅⇒≈ isom)

    P₁ : X → Set (i ⊔ j₁ ⊔ j₂)
    P₁ x = ↑ (i ⊔ j₂) (Y₁ x)

    p₁ : Σ X P₁ → X
    p₁ = proj₁

    P₂ : X → Set (i ⊔ j₁ ⊔ j₂)
    P₂ x = ↑ (i ⊔ j₁) (Y₂ x)

    p₂ : Σ X P₂ → X
    p₂ = proj₁

    total : Σ X P₁ ≅ Σ X P₂
    total = (Σ-ap-iso refl≅ λ x → sym≅ (lift-iso _ _))
          ·≅ isom
          ·≅ (Σ-ap-iso refl≅ λ x → lift-iso _ _)

    comm' : (a : Σ X P₁) → p₁ a ≡ p₂ (apply total a)
    comm' (x , lift u) = sym (comm x u)

    eq' : P₁ ≡ P₂
    eq' = iso⇒inj (sym≅ (fibration-iso (i ⊔ j₁ ⊔ j₂)))
          (invert (fib-eq-iso p₁ p₂) (≅⇒≅' total , funext comm'))


fib-compose : ∀ {i j k}{X : Set i}{Y : Set j}{Z : Set k}
            → (f : X → Y)(g : Y → Z)(z : Z)
            → (g ∘' f) ⁻¹ z
            ≅ ( Σ (g ⁻¹ z) λ { (y , _) → f ⁻¹ y } )
fib-compose {X = X}{Y}{Z} f g z = begin
    (g ∘' f) ⁻¹ z
  ≅⟨ refl≅ ⟩
    ( Σ X λ x → g (f x) ≡ z )
  ≅⟨ Σ-ap-iso refl≅ (λ _ → sym≅ ×-left-unit) ⟩
    ( Σ X λ x → ⊤ × g (f x) ≡ z)
  ≅⟨ ( Σ-ap-iso refl≅ λ x
      → Σ-ap-iso (sym≅ (contr-⊤-iso (singl-contr (f x))) ) λ _
      → refl≅ ) ⟩
    ( Σ X λ x → singleton (f x) × g (f x) ≡ z )
  ≅⟨ ( Σ-ap-iso refl≅ λ x → Σ-assoc-iso ) ⟩
    ( Σ X λ x → Σ Y λ y → (f x ≡ y) × (g (f x) ≡ z) )
  ≅⟨ ( Σ-ap-iso refl≅ λ x
       → Σ-ap-iso refl≅ λ y
       → Σ-ap-iso refl≅ λ p
       → ≡⇒≅ (ap (λ u → g u ≡ z) p) ) ⟩
    ( Σ X λ x → Σ Y λ y → (f x ≡ y) × (g y ≡ z) )
  ≅⟨ Σ-comm-iso ⟩
    ( Σ Y λ y → Σ X λ x → (f x ≡ y) × (g y ≡ z) )
  ≅⟨ ( Σ-ap-iso refl≅ λ y → sym≅ Σ-assoc-iso ) ⟩
    ( Σ Y λ y → (f ⁻¹ y) × (g y ≡ z) )
  ≅⟨ ( Σ-ap-iso refl≅ λ y → ×-comm ) ⟩
    ( Σ Y λ y →  (g y ≡ z) × (f ⁻¹ y) )
  ≅⟨ sym≅ Σ-assoc-iso ⟩
    ( Σ (g ⁻¹ z) λ { (y , _) → f ⁻¹ y } )
  ∎
  where open ≅-Reasoning


==> anc/M-types/function/isomorphism.agda <==
{-# OPTIONS --without-K #-}
module function.isomorphism where

open import function.isomorphism.core public
open import function.isomorphism.properties public
open import function.isomorphism.coherent public
open import function.isomorphism.lift public
open import function.isomorphism.utils public
open import function.isomorphism.univalence public
open import function.isomorphism.remove public


==> anc/M-types/function/isomorphism/coherent.agda <==
{-# OPTIONS --without-K #-}
module function.isomorphism.coherent where

open import sum
open import equality.core
open import equality.calculus
open import equality.reasoning
open import function.core
open import function.isomorphism.core
open import function.overloading
open import overloading.core

coherent : ∀ {i j} {X : Set i}{Y : Set j} → X ≅ Y → Set _
coherent f = ∀ x → ap to (iso₁ x) ≡ iso₂ (to x)
  -- this definition says that the two possible proofs that
  --     to (from (to x)) ≡ to x
  -- are equal
  where
    open _≅_ f

coherent' : ∀ {i j} {X : Set i}{Y : Set j} → X ≅ Y → Set _
coherent' f = ∀ y → ap from (iso₂ y) ≡ iso₁ (from y)
  where
    open _≅_ f

-- coherent isomorphisms
_≅'_ : ∀ {i j} → (X : Set i)(Y : Set j) → Set _
X ≅' Y = Σ (X ≅ Y) coherent

instance
  iso'-is-fun : ∀ {i j}{X : Set i}{Y : Set j}
              → Coercion (X ≅' Y) (X → Y)
  iso'-is-fun = record
    { coerce = λ isom → apply (proj₁ isom) }

  iso'-is-iso : ∀ {i j}{X : Set i}{Y : Set j}
              → Coercion (X ≅' Y) (X ≅ Y)
  iso'-is-iso = record
    { coerce = proj₁ }

-- technical lemma: substiting a fixpoint proof into itself is like
-- applying the function
lem-subst-fixpoint : ∀ {i}{X : Set i}
                     (f : X → X)(x : X)
                     (p : f x ≡ x)
                   → subst (λ x → f x ≡ x) (sym p) p
                   ≡ ap f p
lem-subst-fixpoint {i}{X} f x p = begin
    subst (λ x → f x ≡ x) (p ⁻¹) p
  ≡⟨ lem (f x) (sym p) ⟩ 
    ap f (sym (sym p)) · p · sym p
  ≡⟨ ap (λ z → ap f z · p · sym p)
           (double-inverse p) ⟩
    ap f p · p · sym p
  ≡⟨ associativity (ap f p) p (sym p) ⟩
    ap f p · (p · sym p)
  ≡⟨ ap (λ z → ap f p · z) (left-inverse p) ⟩
    ap f p · refl
  ≡⟨ left-unit (ap f p) ⟩
    ap f p
  ∎
  where
    open ≡-Reasoning
    lem : (y : X) (q : x ≡ y)
        → subst (λ z → f z ≡ z) q p
        ≡ ap f (sym q) · p · q
    lem .x refl = sym (left-unit p)

lem-whiskering : ∀ {i} {X : Set i}
                 (f : X → X) (H : (x : X) → f x ≡ x)
                 (x : X) → ap f (H x) ≡ H (f x)
lem-whiskering f H x = begin
    ap f (H x)
  ≡⟨ sym (lem-subst-fixpoint f x (H x)) ⟩
    subst (λ z → f z ≡ z) (sym (H x)) (H x)
  ≡⟨ ap' H (sym (H x)) ⟩
    H (f x)
  ∎
  where
    open ≡-Reasoning

lem-homotopy-nat : ∀ {i j}{X : Set i}{Y : Set j}
                   {x x' : X}{f g : X → Y}
                   (H : (x : X) → f x ≡ g x) (p : x ≡ x')
                 → H x · ap g p ≡ ap f p · H x'
lem-homotopy-nat H refl = left-unit _

co-coherence : ∀ {i j}{X : Set i}{Y : Set j}
               (isom : X ≅ Y)
             → coherent isom
             → coherent' isom
co-coherence (iso f g H K) coherence y =
  subst (λ z → ap g (K z) ≡ H (g z)) (K y) lem
  where
    open ≡-Reasoning

    lem : ap g (K (f (g y)))
        ≡ H (g (f (g y)))
    lem = begin
        ap g (K (f (g y)))
      ≡⟨ ap (ap g) (sym (coherence (g y))) ⟩
        ap g (ap f (H (g y)))
      ≡⟨ ap-hom f g _ ⟩
        ap (g ∘ f) (H (g y))
      ≡⟨ lem-whiskering (g ∘ f) H (g y) ⟩
        H (g (f (g y)))
      ∎

sym≅' : ∀ {i j}{X : Set i}{Y : Set j}
      → X ≅' Y → Y ≅' X
sym≅' (isom , γ) = sym≅ isom , co-coherence isom γ

--- Vogt's lemma. See http://ncatlab.org/nlab/show/homotopy+equivalence
vogt-lemma : ∀ {i j}{X : Set i}{Y : Set j} → (isom : X ≅ Y)
           → let open _≅_ isom
              in Σ ((y : Y) → to (from y) ≡ y) λ iso' →
                 coherent (iso to from iso₁ iso')
vogt-lemma {X = X}{Y = Y} isom = K' , γ
  where
    open _≅_ isom
      renaming (to to f ; from to g ; iso₁ to H ; iso₂ to K)

    -- Outline of the proof
    -- --------------------
    --
    -- We want to find a homotopy K' : f g → id such that f K' ≡ H f.
    --
    -- To do so, we first prove that the following diagram of
    -- homotopies:
    --
    --                     f H g f
    --          f g f g f ---------> f g f
    --              |                  |
    --     f g K f  |                  | K f
    --              |                  |
    --              v                  v
    --            f g f -------------> f
    --                       f H
    --
    -- commutes. We then observe that f appears on the right side of
    -- every element in the diagram, except the bottom row, so if we
    -- define:
    --
    --     K' = (f g K) ⁻¹ · (f H g f) · (K f)
    --
    -- we get that K' f must be equal to the bottom row, which is
    -- exactly the required coherence condition.

    open ≡-Reasoning

    -- the diagram above commutes
    lem : (x : X)
        → ap f (H (g (f x))) · K (f x)
        ≡ ap (f ∘ g) (K (f x)) · ap f (H x)
    lem x = begin
        ap f (H (g (f x))) · K (f x)
      ≡⟨ ap (λ z → ap f z · K (f x))
              (sym (lem-whiskering (g ∘ f) H x)) ⟩
        ap f (ap (g ∘ f) (H x)) · K (f x)
      ≡⟨ ap (λ z → z · K (f x))
              (ap-hom (g ∘ f) f (H x)) ⟩
        ap (f ∘ g ∘ f) (H x) · K (f x)
      ≡⟨ sym (lem-homotopy-nat (λ x → K (f x)) (H x)) ⟩
        K (f (g (f x))) · ap f (H x)
      ≡⟨ ap (λ z → z · ap f (H x))
              (sym (lem-whiskering (f ∘ g) K (f x))) ⟩
        ap (f ∘ g) (K (f x)) · ap f (H x)
      ∎

    K' : (y : Y) → f (g y) ≡ y
    K' y = ap (f ∘ g) (sym (K y))
         · ap f (H (g y))
         · K y

    iso' = iso f g H K'

    -- now we can just compute using the groupoid laws
    γ : coherent iso'
    γ x = sym $ begin
        K' (f x)
      ≡⟨ refl ⟩
        ap (f ∘ g) (sym (K (f x))) ·
        ap f (H (g (f x))) · K (f x)
      ≡⟨ associativity (ap (f ∘ g) (sym (K (f x))))
               (ap f (H (g (f x))))
               (K (f x)) ⟩
        ap (f ∘ g) (sym (K (f x))) ·
        (ap f (H (g (f x))) · K (f x))
      ≡⟨ ap (λ z → ap (f ∘ g) (sym (K (f x))) · z) (lem x) ⟩
        ap (f ∘ g) (sym (K (f x))) ·
        (ap (f ∘ g) (K (f x)) · ap f (H x))
      ≡⟨ ap (λ z → z · (ap (f ∘ g) (K (f x)) · ap f (H x)))
              (ap-inv (f ∘ g) (K (f x))) ⟩
        sym (ap (f ∘ g) (K (f x))) ·
        (ap (f ∘ g) (K (f x)) · ap f (H x))
      ≡⟨ sym (associativity (sym (ap (f ∘ g) (K (f x))))
                       (ap (f ∘ g) (K (f x)))
                       (ap f (H x))) ⟩
        ( sym (ap (f ∘ g) (K (f x))) ·
          ap (f ∘ g) (K (f x)) ) ·
        ap f (H x)
      ≡⟨ ap (λ z → z · ap f (H x))
               (right-inverse (ap (f ∘ g) (K (f x)))) ⟩
        refl · ap f (H x)
      ≡⟨ right-unit (ap f (H x)) ⟩
        ap f (H x)
      ∎

≅⇒≅' : ∀ {i j} {X : Set i}{Y : Set j} → X ≅ Y → X ≅' Y
≅⇒≅' {X = X}{Y = Y} isom = iso to from iso₁ (proj₁ v) , proj₂ v
  where
    open _≅_ isom
    open import sum
    abstract
      v : Σ ((y : Y) → to (from y) ≡ y) λ iso₂'
        → coherent (iso to from iso₁ iso₂')
      v = vogt-lemma isom


==> anc/M-types/function/isomorphism/core.agda <==
{-# OPTIONS --without-K #-}
module function.isomorphism.core where

open import level using (_⊔_)
open import equality.core
open import equality.groupoid
open import equality.reasoning
open import function.core
open import function.overloading
open import sum
open import function.extensionality.core
open import overloading.core

-- isomorphisms
record _≅_ {i j}(X : Set i)(Y : Set j) : Set (i ⊔ j) where
  constructor iso
  field
    to : X → Y
    from : Y → X
    iso₁ : (x : X) → from (to x) ≡ x
    iso₂ : (y : Y) → to (from y) ≡ y
infix 5 _≅_

≅-struct-iso : ∀ {i j}{X : Set i}{Y : Set j}
             → (X ≅ Y)
             ≅ ( Σ (X → Y) λ f
               → Σ (Y → X) λ g
               → ((x : X) → g (f x) ≡ x)
               × ((y : Y) → f (g y) ≡ y) )
≅-struct-iso = record
  { to = λ { (iso f g α β) → f , g , α , β }
  ; from = λ { (f , g , α , β) → iso f g α β }
  ; iso₁ = λ _ → refl
  ; iso₂ = λ _ → refl  }

refl≅ : ∀ {i}{X : Set i} → X ≅ X
refl≅ = iso id id (λ _ → refl) (λ _ → refl)

≡⇒≅ : ∀ {i}{X Y : Set i} → X ≡ Y → X ≅ Y
≡⇒≅ refl = refl≅

sym≅ : ∀ {i j}{X : Set i}{Y : Set j} → X ≅ Y → Y ≅ X
sym≅ (iso f g H K) = iso g f K H

trans≅ : ∀ {i j k}{X : Set i}{Y : Set j}{Z : Set k}
       → X ≅ Y → Y ≅ Z → X ≅ Z
trans≅ {X = X}{Z = Z} (iso f g H K) (iso f' g' H' K') = record
  { to = f' ∘ f
  ; from = g ∘ g'
  ; iso₁ = iso₁
  ; iso₂ = iso₂ }
  where
    abstract
      iso₁ : (x : X) → g (g' (f' (f x))) ≡ x
      iso₁ x = ap g (H' (f x)) · H x

      iso₂ : (z : Z) → f' (f (g (g' z))) ≡ z
      iso₂ y = ap f' (K (g' y)) · K' y

_·≅_ : ∀ {i j k}{X : Set i}{Y : Set j}{Z : Set k}
     → X ≅ Y → Y ≅ Z → X ≅ Z
_·≅_ = trans≅
infixl 9 _·≅_

module ≅-Reasoning where
  infix  4 _IsRelatedTo_
  infix  2 _∎
  infixr 2 _≅⟨_⟩_
  infixr 2 _≡⟨_⟩_
  infix  1 begin_

  data _IsRelatedTo_ {i j}(x : Set i)(y : Set j) : Set (i ⊔ j) where
    relTo : x ≅ y → x IsRelatedTo y

  begin_ : ∀ {i j}{X : Set i}{Y : Set j} → X IsRelatedTo Y → X ≅ Y
  begin relTo p = p

  _≅⟨_⟩_ : ∀ {i j k} (X : Set i) {Y : Set j}{Z : Set k}
         → X ≅ Y → Y IsRelatedTo Z → X IsRelatedTo Z
  _ ≅⟨ p ⟩ relTo q = relTo (trans≅ p q)

  _≡⟨_⟩_ : ∀ {i j} (X : Set i) {Y : Set i} {Z : Set j}
         → X ≡ Y → Y IsRelatedTo Z → X IsRelatedTo Z
  _ ≡⟨ p ⟩ relTo q = relTo (trans≅ (≡⇒≅ p) q)

  _∎ : ∀ {i} (X : Set i) → X IsRelatedTo X
  _∎ _ = relTo refl≅

injective : ∀ {i j}{X : Set i}{Y : Set j}
          → (f : X → Y) → Set _
injective f = ∀ {x x'} → f x ≡ f x' → x ≡ x'

retraction : ∀ {i j}{X : Set i}{Y : Set j}
           → (f : X → Y) → Set _
retraction {X = X}{Y = Y} f = (y : Y) → Σ X λ x → f x ≡ y

_↣_ : ∀ {i j} → Set i → Set j → Set _
A ↣ B = Σ (A → B) injective

-- composition of injections:
_∘i_ : ∀ {i j k}{A : Set i}{B : Set j}{C : Set k}
     → (B ↣ C) → (A ↣ B) → (A ↣ C)
(g , p) ∘i (f , q) = g ∘ f , q ∘ p

_↠_ : ∀ {i j} → Set i → Set j → Set _
A ↠ B = Σ (A → B) retraction

private
  module properties {i j}{X : Set i}{Y : Set j} where
    apply≅ : (X ≅ Y) → X → Y
    apply≅ = _≅_.to

    invert≅ : (X ≅ Y) → Y → X
    invert≅ = _≅_.from

    instance
      iso-is-fun : Coercion (X ≅ Y) (X → Y)
      iso-is-fun = record
        { coerce = _≅_.to }

      iso-is-iso : Coercion (X ≅ Y) (X ≅ Y)
      iso-is-iso = coerce-self _

      inj-is-fun : Coercion (X ↣ Y) (X → Y)
      inj-is-fun = record
        { coerce = proj₁ }

      srj-is-fun : Coercion (X ↠ Y) (X → Y)
      srj-is-fun = record
        { coerce = proj₁ }

    private
      module iso-methods {k}{Source : Set k}
                         ⦃ c : Coercion Source (X ≅ Y) ⦄ where
        private
          module with-source (source : Source) where
            private target = coerce c source
            open _≅_ target public using ()
              renaming (from to invert)
        open with-source public
    open iso-methods public

    iso⇒inj : (iso : X ≅ Y) → injective (apply iso)
    iso⇒inj f {x}{x'} q = (iso₁ x) ⁻¹ · ap from q · iso₁ x'
      where
        open _≅_ f

    iso⇒retr : (iso : X ≅ Y) → retraction (apply iso)
    iso⇒retr f y = from y , iso₂ y
      where
        open _≅_ f

    inj+retr⇒iso : (f : X → Y) → injective f → retraction f → X ≅ Y
    inj+retr⇒iso f inj-f retr-f = iso f g H K
      where
        g : Y → X
        g y = proj₁ (retr-f y)

        H : (x : X) → g (f x) ≡ x
        H x = inj-f (proj₂ (retr-f (f x)))

        K : (y : Y) → f (g y) ≡ y
        K y = proj₂ (retr-f y)

open properties public


==> anc/M-types/function/isomorphism/lift.agda <==
{-# OPTIONS --without-K #-}
module function.isomorphism.lift where

open import level
open import equality
open import function.isomorphism.core

-- lifting is an isomorphism
lift-iso : ∀ {i} j (X : Set i) → X ≅ ↑ j X
lift-iso j X = iso lift lower (λ _ → refl) (λ _ → refl)


==> anc/M-types/function/isomorphism/properties.agda <==
{-# OPTIONS --without-K #-}
module function.isomorphism.properties where

open import level
open import sum
open import sets.nat.core
open import equality.core
open import equality.calculus
open import equality.reasoning
open import function.fibration
open import function.overloading
open import function.extensionality.core
open import function.extensionality.proof
open import function.isomorphism.core
open import function.isomorphism.coherent
open import function.isomorphism.lift
open import function.isomorphism.utils
open import hott.equivalence.core
open import hott.equivalence.alternative
open import hott.level.core
open import sets.unit

iso-adjunction : ∀ {i j}{X : Set i}{Y : Set j}
               → (isom : X ≅ Y)(x : X)(y : Y)
               → (apply isom x ≡ y) ≅ (x ≡ invert isom y)
iso-adjunction {i}{j}{X}{Y} isom x y
  = family-eq-iso total' (λ { (y , x) q → comm' x y q }) (y , x)
  where
    open _≅_ isom
    open ≅-Reasoning

    to-we : weak-equiv to
    to-we = proj₂ (≅⇒≈ isom)

    total' : (Σ (Y × X) λ { (y , x) → to x ≡ y })
           ≅ (Σ (Y × X) λ { (y , x) → x ≡ from y})
    total' = Σ-assoc-iso
           ·≅ ( Σ-ap-iso refl≅ λ y
              → contr-⊤-iso (to-we y)
              ·≅ sym≅ (contr-⊤-iso (singl-contr' (from y))) )
           ·≅ sym≅ Σ-assoc-iso

    comm' : (x : X)(y : Y)(p : to x ≡ y)
          → proj₁ (apply total' ((y , x) , p)) ≡ (y , x)
    comm' x y q = ap (_,_ y) (sym (ap from q) · iso₁ x)

iso≡ : ∀ {i j}{X : Set i}{Y : Set j}
     → (isom : X ≅ Y)
     → {x x' : X}
     → (x ≡ x')
     ≅ (apply isom x ≡ apply isom x')
iso≡ isom {x}{x'} = trans≡-iso (_≅_.iso₁ isom x)
                  ·≅ iso-adjunction (sym≅ isom) _ _

abstract
  subtype-eq : ∀ {i j k}{A : Set i}{P : A → Set j}
             → ((x : A) → h 1 (P x))
             → {X : Set k}
             → (isom : X ≅ Σ A P)
             → {x y : X}
             → (proj₁ (apply isom x) ≡ proj₁ (apply isom y))
             → x ≡ y
  subtype-eq hP isom p = iso⇒inj isom
    (unapΣ (p , h1⇒prop (hP _) _ _))


==> anc/M-types/function/isomorphism/remove.agda <==
{-# OPTIONS --without-K  #-}
module function.isomorphism.remove where

open import sum
open import equality
open import function.isomorphism.core
open import function.isomorphism.utils
open import function.isomorphism.properties
open import function.overloading
open import sets.empty

_minus_ : ∀ {i}(A : Set i) → A → Set i
A minus x = Σ A λ x' → ¬ (x' ≡ x)

iso-remove : ∀ {i j}{A : Set i}{B : Set j}
           → (isom : A ≅ B)
           → (x : A)
           → (A minus x)
           ≅ (B minus (apply isom x))
iso-remove {A = A}{B} isom x =
  Σ-ap-iso isom λ a
   → Π-ap-iso (iso≡ isom) λ _
   → refl≅


==> anc/M-types/function/isomorphism/univalence.agda <==
{-# OPTIONS --without-K #-}
module function.isomorphism.univalence where

open import equality.core
open import function.core
open import function.isomorphism.core
open import hott.equivalence.alternative
open import hott.univalence

≅⇒≡ : ∀ {i}{X Y : Set i}
     → X ≅ Y → X ≡ Y
≅⇒≡ = ≈⇒≡ ∘ ≅⇒≈


==> anc/M-types/function/isomorphism/utils.agda <==
{-# OPTIONS --without-K #-}

module function.isomorphism.utils where

open import sum
open import equality.core
open import equality.calculus
open import function.core
open import function.overloading
open import function.isomorphism.core
open import function.isomorphism.coherent
open import function.extensionality.proof
open import sets.unit
open import sets.empty
open import sets.fin.core
open import hott.level.core

Σ-split-iso : ∀ {i j}{X : Set i}{Y : X → Set j}
            → {a a' : X}{b : Y a}{b' : Y a'}
            → (Σ (a ≡ a') λ q → subst Y q b ≡ b')
            ≅ ((a , b) ≡ (a' , b'))
Σ-split-iso {Y = Y}{a}{a'}{b}{b'} = iso unapΣ apΣ H K
  where
    H : ∀ {a a'}{b : Y a}{b' : Y a'}
      → (p : Σ (a ≡ a') λ q → subst Y q b ≡ b')
      → apΣ (unapΣ {a = a}{a' = a'}{b = b}{b' = b'} p) ≡ p
    H (refl , refl) = refl

    K : (p : (a , b) ≡ (a' , b')) → unapΣ (apΣ p) ≡ p
    K = J (λ u v p → unapΣ (apΣ p) ≡ p)
          (λ {(a , b) → refl })
          (a , b) (a' , b')

×-split-iso : ∀ {i j}{X : Set i}{Y : Set j}
            → {a a' : X}{b b' : Y}
            → ((a ≡ a') × (b ≡ b'))
            ≅ ((a , b) ≡ (a' , b'))
×-split-iso {X = X}{Y} = record
  { to = λ { (p , q) → ap₂ _,_ p q }
  ; from = λ { p → (ap proj₁ p , ap proj₂ p) }
  ; iso₁ = λ { (p , q) → H p q }
  ; iso₂ = K }
  where
    H : {a a' : X}{b b' : Y}(p : a ≡ a')(q : b ≡ b')
      → (ap proj₁ (ap₂ _,_ p q), ap proj₂ (ap₂ _,_ p q)) ≡ (p , q)
    H refl refl = refl

    K : {a a' : X}{b b' : Y}(p : (a , b) ≡ (a' , b'))
      → ap₂ _,_ (ap proj₁ p) (ap proj₂ p) ≡ p
    K refl = refl

×-ap-iso : ∀ {i i' j j'}{X : Set i}{X' : Set i'}
             {Y : Set j}{Y' : Set j'}
           → (isom : X ≅ X')
           → (isom' : Y ≅ Y')
           → (X × Y) ≅ (X' × Y')
×-ap-iso isom isom' = record
  { to = λ { (x , y) → (apply isom x , apply isom' y) }
  ; from = λ { (x' , y') → (invert isom x' , invert isom' y') }
  ; iso₁ = λ { (x , y) → pair≡ (_≅_.iso₁ isom x) (_≅_.iso₁ isom' y) }
  ; iso₂ = λ { (x' , y') → pair≡ (_≅_.iso₂ isom x') (_≅_.iso₂ isom' y') } }

Σ-ap-iso₂ : ∀ {i j j'}{X : Set i}
          → {Y : X → Set j}{Y' : X → Set j'}
          → ((x : X) → Y x ≅ Y' x)
          → Σ X Y ≅ Σ X Y'
Σ-ap-iso₂ {X = X}{Y}{Y'} isom = record
  { to = λ { (x , y) → (x , apply (isom x) y) }
  ; from = λ { (x , y') → (x , invert (isom x) y') }
  ; iso₁ = λ { (x , y) → unapΣ (refl , _≅_.iso₁ (isom x) y) }
  ; iso₂ = λ { (x , y') → unapΣ (refl , _≅_.iso₂ (isom x) y') } }

Σ-ap-iso₁ : ∀ {i i' j}{X : Set i}{X' : Set i'}{Y : X' → Set j}
          → (isom : X ≅ X')
          → Σ X (Y ∘ apply isom) ≅ Σ X' Y
Σ-ap-iso₁ {X = X}{X'}{Y} isom = record
  { to = λ { (x , y) → (f x , y) }
  ; from = λ { (x , y) → (g x , subst Y (sym (K x)) y) }
  ; iso₁ = λ { (x , y) → unapΣ (H x ,
           subst-naturality Y f (H x) _
         · (subst-hom Y (sym (K (f x))) (ap f (H x)) y
         · ap (λ p → subst Y p y) (lem x) ) ) }
  ; iso₂ = λ { (x , y) → unapΣ (K x ,
           subst-hom Y (sym (K x)) (K x) y
         · ap (λ p → subst Y p y) (right-inverse (K x)) ) } }
  where
    isom-c = ≅⇒≅' isom
    γ = proj₂ isom-c
    open _≅_ (proj₁ isom-c)
      renaming ( to to f ; from to g
               ; iso₁ to H; iso₂ to K )

    lem : (x : X) → sym (K (f x)) · ap f (H x) ≡ refl
    lem x = ap (λ z → sym (K (f x)) · z) (γ x)
          · right-inverse (K (f x))

Σ-ap-iso : ∀ {i i' j j'}{X : Set i}{X' : Set i'}
           {Y : X → Set j}{Y' : X' → Set j'}
         → (isom : X ≅ X')
         → ((x : X) → Y x ≅ Y' (apply isom x))
         → Σ X Y ≅ Σ X' Y'
Σ-ap-iso {X = X}{X'}{Y}{Y'} isom isom' = trans≅
  (Σ-ap-iso₂ isom') (Σ-ap-iso₁ isom)

Σ-ap-iso' : ∀ {i i' j j'}{X : Set i}{X' : Set i'}
            {Y : X → Set j}{Y' : X' → Set j'}
          → (isom : X ≅ X')
          → ((x : X') → Y (invert isom x) ≅ Y' x)
          → Σ X Y ≅ Σ X' Y'
Σ-ap-iso' {X = X}{X'}{Y}{Y'} isom isom'
  = sym≅ (Σ-ap-iso (sym≅ isom) (λ x → sym≅ (isom' x)))

Π-ap-iso : ∀ {i i' j j'}{X : Set i}{X' : Set i'}
             {Y : X → Set j}{Y' : X' → Set j'}
           → (isom : X ≅ X')
           → ((x' : X') → Y (invert isom x') ≅ Y' x')
           → ((x : X) → Y x)
           ≅ ((x' : X') → Y' x')
Π-ap-iso {X = X}{X'}{Y}{Y'} isom isom' =
  trans≅ (Π-iso (≅⇒≅' isom)) (Π-iso' isom')
  where
    Π-iso : (isom : X ≅' X')
          → ((x : X) → Y x)
          ≅ ((x' : X') → Y (invert (proj₁ isom) x'))
    Π-iso (iso f g H K , γ) = record
      { to = λ h x' → h (g x')
      ; from = λ h' x → subst Y (H x) (h' (f x))
      ; iso₁ = λ h → funext λ x → ap' h (H x)
      ; iso₂ = λ h' → funext λ x' →
              ap (λ p → subst Y p _) (sym (γ' x'))
            · sym (subst-naturality Y g (K x') _)
            · ap' h' (K x') }
      where γ' = co-coherence (iso f g H K) γ

    Π-iso' : ∀ {i j j'}{X : Set i}
             {Y : X → Set j}{Y' : X → Set j'}
           → ((x : X) → Y x ≅ Y' x)
           → ((x : X) → Y x)
           ≅ ((x : X) → Y' x)
    Π-iso' isom = record
      { to = λ h x → apply (isom x) (h x)
      ; from = λ h' x → invert (isom x) (h' x)
      ; iso₁ = λ h → funext λ x → _≅_.iso₁ (isom x) _
      ; iso₂ = λ h' → funext λ x → _≅_.iso₂ (isom x) _ }

ΠΣ-swap-iso : ∀ {i j k}{X : Set i}{Y : X → Set j}
            → {Z : (x : X) → Y x → Set k}
            → ((x : X) → Σ (Y x) λ y → Z x y)
            ≅ (Σ ((x : X) → Y x) λ f → ((x : X) → Z x (f x)))
ΠΣ-swap-iso = record
  { to = λ f → (proj₁ ∘' f , proj₂ ∘' f)
  ; from = λ { (f , g) x → (f x , g x) }
  ; iso₁ = λ _ → refl
  ; iso₂ = λ _ → refl }

curry-iso : ∀ {i j k}{X : Set i}{Y : X → Set j}
            (Z : (x : X) → Y x → Set k)
          → ((xy : Σ X Y) → Z (proj₁ xy) (proj₂ xy))
          ≅ ((x : X) → (y : Y x) → Z x y)
curry-iso _ = record
  { to = λ f x y → f (x , y)
  ; from = λ { f (x , y) → f x y }
  ; iso₁ = λ _ → refl
  ; iso₂ = λ _ → refl }

Π-comm-iso : ∀ {i j k}{X : Set i}{Y : Set j}{Z : X → Y → Set k}
           → ((x : X)(y : Y) → Z x y)
           ≅ ((y : Y)(x : X) → Z x y)
Π-comm-iso = record
  { to = λ f y x → f x y
  ; from = λ f x y → f y x
  ; iso₁ = λ _ → refl
  ; iso₂ = λ _ → refl }

Σ-comm-iso : ∀ {i j k}{X : Set i}{Y : Set j}{Z : X → Y → Set k}
           → (Σ X λ x → Σ Y λ y → Z x y)
           ≅ (Σ Y λ y → Σ X λ x → Z x y)
Σ-comm-iso = record
  { to = λ { (x , y , z) → (y , x , z) }
  ; from = λ { (y , x , z) → (x , y , z) }
  ; iso₁ = λ _ → refl
  ; iso₂ = λ _ → refl }

impl-iso : ∀ {i j}{X : Set i}{Y : X → Set j}
         → ((x : X) → Y x) ≅ ({x : X} → Y x)
impl-iso = record
  { to = λ f → f _
  ; from = λ f _ → f
  ; iso₁ = λ _ → refl
  ; iso₂ = λ _ → refl }

Σ-assoc-iso : ∀ {i j k}
              {X : Set i}{Y : X → Set j}
              {Z : (x : X) → Y x → Set k}
            → Σ (Σ X Y) (λ {(x , y) → Z x y})
            ≅ Σ X λ x → Σ (Y x) (Z x)
Σ-assoc-iso = record
  { to = λ {((x , y) , z) → (x , y , z) }
  ; from = λ {(x , y , z) → ((x , y) , z) }
  ; iso₁ = λ _ → refl
  ; iso₂ = λ _ → refl }

⊎-Σ-iso : ∀ {i}(X : Fin 2 → Set i)
        → (X zero ⊎ X (suc zero))
        ≅ Σ (Fin 2) X
⊎-Σ-iso X = record
  { to = λ { (inj₁ x) → zero , x
           ; (inj₂ x) → suc zero , x }
  ; from = λ { (zero , x) → inj₁ x
             ; (suc zero , x) → inj₂ x
             ; (suc (suc ()) , _) }
  ; iso₁ = λ { (inj₁ x) → refl
             ; (inj₂ x) → refl }
  ; iso₂ = λ { (zero , x) → refl
             ; (suc zero , x) → refl
             ; (suc (suc ()) , _) } }

⊎-ap-iso : ∀ {i j i' j'}
         → {X : Set i}{X' : Set i'}
         → {Y : Set j}{Y' : Set j'}
         → X ≅ X'
         → Y ≅ Y'
         → (X ⊎ Y) ≅ (X' ⊎ Y')
⊎-ap-iso (iso f g α β) (iso f' g' α' β') = record
  { to = λ { (inj₁ x) → inj₁ (f x) ; (inj₂ y) → inj₂ (f' y) }
  ; from = λ { (inj₁ x) → inj₁ (g x) ; (inj₂ y) → inj₂ (g' y) }
  ; iso₁ = λ { (inj₁ x) → ap inj₁ (α x) ; (inj₂ y) → ap inj₂ (α' y) }
  ; iso₂ = λ { (inj₁ x) → ap inj₁ (β x) ; (inj₂ y) → ap inj₂ (β' y) } }

⊎-assoc-iso : ∀ {i j k}
            → {X : Set i}{Y : Set j}{Z : Set k}
            → ((X ⊎ Y) ⊎ Z)
            ≅ (X ⊎ (Y ⊎ Z))
⊎-assoc-iso = record
  { to = λ { (inj₁ (inj₁ x)) → inj₁ x
           ; (inj₁ (inj₂ y)) → inj₂ (inj₁ y)
           ; (inj₂ z) → inj₂ (inj₂ z) }
  ; from = λ { (inj₁ x) → inj₁ (inj₁ x)
             ; (inj₂ (inj₁ y)) → inj₁ (inj₂ y)
             ; (inj₂ (inj₂ z)) → inj₂ z }
  ; iso₁ = λ { (inj₁ (inj₁ x)) → refl
             ; (inj₁ (inj₂ y)) → refl
             ; (inj₂ z) → refl }
  ; iso₂ = λ { (inj₁ x) → refl
             ; (inj₂ (inj₁ y)) → refl
             ; (inj₂ (inj₂ z)) → refl } }

⊎×-distr-iso : ∀ {i j k}
             → {X : Set i}{Y : Set j}{Z : Set k}
             → ((X ⊎ Y) × Z)
             ≅ ((X × Z) ⊎ (Y × Z))
⊎×-distr-iso = record
  { to = λ { (inj₁ x , z) → inj₁ (x , z)
           ; (inj₂ y , z) → inj₂ (y , z) }
  ; from = λ { (inj₁ (x , z)) → inj₁ x , z
             ; (inj₂ (y , z)) → inj₂ y , z }
  ; iso₁ = λ { (inj₁ x , z) → refl
             ; (inj₂ y , z) → refl }
  ; iso₂ = λ { (inj₁ (x , z)) → refl
             ; (inj₂ (y , z)) → refl } }

⊎-universal : ∀ {i j k}{X : Set i}{Y : Set j}
            → {Z : X ⊎ Y → Set k}
            → ((u : X ⊎ Y) → Z u)
            ≅ (((x : X) → Z (inj₁ x)) × ((y : Y) → Z (inj₂ y)))
⊎-universal = record
  { to = λ f → (f ∘' inj₁ , f ∘' inj₂)
  ; from = λ { (g₁ , g₂) (inj₁ x) → g₁ x
             ; (g₁ , g₂) (inj₂ y) → g₂ y }
  ; iso₁ = λ f → funext λ
      { (inj₁ x) → refl
      ; (inj₂ x) → refl }
  ; iso₂ = λ { (g₁ , g₂) → refl } }

×-left-unit : ∀ {i}{X : Set i} → (⊤ × X) ≅ X
×-left-unit = record
  { to = λ {(tt , x) → x }
  ; from = λ x → tt , x
  ; iso₁ = λ _ → refl
  ; iso₂ = λ _ → refl }

×-right-unit : ∀ {i}{X : Set i} → (X × ⊤) ≅ X
×-right-unit = record
  { to = λ {(x , tt) → x }
  ; from = λ x → x , tt
  ; iso₁ = λ _ → refl
  ; iso₂ = λ _ → refl }

contr-⊤-iso : ∀ {i}{X : Set i}
            → contr X → X ≅ ⊤
contr-⊤-iso hX = record
  { to = λ x → tt
  ; from = λ { tt → proj₁ hX }
  ; iso₁ = λ x → proj₂ hX x
  ; iso₂ = λ { tt → refl } }

empty-⊥-iso : ∀ {i}{X : Set i}
            → (X → ⊥) → X ≅ ⊥
empty-⊥-iso u = record
  { to = u
  ; from = ⊥-elim
  ; iso₁ = λ x → ⊥-elim (u x)
  ; iso₂ = λ () }

×-comm : ∀ {i j}{X : Set i}{Y : Set j}
       → (X × Y) ≅ (Y × X)
×-comm = record
  { to = λ {(x , y) → (y , x)}
  ; from = λ {(y , x) → (x , y)}
  ; iso₁ = λ _ → refl
  ; iso₂ = λ _ → refl }

Π-left-unit : ∀ {i}{X : Set i}
            → (⊤ → X) ≅ X
Π-left-unit = record
  { to = λ f → f tt
  ; from = λ x _ → x
  ; iso₁ = λ _ → refl
  ; iso₂ = λ f → refl }

-- rewriting lemmas for equations on equalities
sym≡-iso : ∀ {i}{X : Set i}(x y : X)
         → (x ≡ y)
         ≅ (y ≡ x)
sym≡-iso _ _ = iso sym sym double-inverse double-inverse

trans≡-iso : ∀ {i}{X : Set i}{x y z : X}
           → (x ≡ y)
           → (y ≡ z) ≅ (x ≡ z)
trans≡-iso p = record
  { to = λ q → p · q
  ; from = λ q → sym p · q
  ; iso₁ = λ q → sym (associativity (sym p) p q)
                · ap (λ z → z · q) (right-inverse p)
  ; iso₂ = λ q → sym (associativity p (sym p) q)
                · ap (λ z → z · q) (left-inverse p) }

trans≡-iso' : ∀ {i}{X : Set i}{x y z : X}
            → (y ≡ z)
            → (x ≡ y) ≅ (x ≡ z)
trans≡-iso' q = record
  { to = λ p → p · q
  ; from = λ p → p · sym q
  ; iso₁ = λ p → associativity p q (sym q)
               · ap (_·_ p) (left-inverse q)
               · left-unit p
  ; iso₂ = λ p → associativity p (sym q) q
               · (ap (_·_ p) (right-inverse q)
               · left-unit p) }

move-≡-iso : ∀ {i}{X : Set i}{x y z : X}
           → (p : x ≡ y)(q : y ≡ z)(r : x ≡ z)
           → (p · q ≡ r)
           ≅ (sym p · r ≡ q)
move-≡-iso refl = sym≡-iso

J-iso : ∀ {i j}{X : Set i}{x : X}
      → {P : (y : X) → x ≡ y → Set j}
      → P x refl
      ≅ ((y : X)(p : x ≡ y) → P y p)
J-iso {X = X}{x}{P} = record
  { to = J' P
  ; from = λ u → u x refl
  ; iso₁ = λ _ → refl
  ; iso₂ = λ u → funext λ y → funext λ p → β u y p }
  where
    β : (u : (y : X)(p : x ≡ y) → P y p)
      → (y : X)(p : x ≡ y)
      → J' P (u x refl) y p ≡ u y p
    β u .x refl = refl


==> anc/M-types/function/overloading.agda <==
{-# OPTIONS --without-K #-}

module function.overloading {i j}{X : Set i}{Y : Set j} where

open import level
open import sum
open import overloading.core

fun-is-fun : Coercion (X → Y) (X → Y)
fun-is-fun = coerce-self _

private
  module fun-methods {k}{Source : Set k}
                     ⦃ c : Coercion Source (X → Y) ⦄ where
    open Coercion c public using ()
      renaming (coerce to apply)
open fun-methods public


==> anc/M-types/function/surjective.agda <==
{-# OPTIONS --without-K #-}

module function.surjective where

open import sum
open import equality
open import function.isomorphism.core
open import hott.level.core
open import hott.equivalence.core
open import hott.truncation

surjective : ∀ {i j}{A : Set i}{B : Set j} → (A → B) → Set _
surjective f = ∀ b → ∥ f ⁻¹ b ∥

retr⇒surj : ∀ {i j}{A : Set i}{B : Set j}
          → (f : A → B)
          → retraction f
          → surjective f
retr⇒surj f retr b = η (retr b)

inj+surj⇒eq : ∀ {i j}{A : Set i}{B : Set j}
            → h 2 A → h 2 B
            → (f : A → B)
            → injective f
            → surjective f
            → weak-equiv f
inj+surj⇒eq {A = A}{B = B} hA hB f inj surj b = retr-f b , propFib b (retr-f b)
  where
    propFib : (b : B) → prop (f ⁻¹ b)
    propFib b (a , p) (a' , p') = unapΣ (inj (p · sym p') , h1⇒prop (hB (f a') b) _ _)

    retr-f : retraction f
    retr-f b = Trunc-elim (prop⇒h1 (propFib b)) (λ x → x) (surj b)


==> anc/M-types/hott.agda <==
{-# OPTIONS --without-K #-}

module hott where

open import hott.level public
open import hott.equivalence public
open import hott.univalence public
-- open import hott.truncation public


==> anc/M-types/hott/equivalence.agda <==
{-# OPTIONS --without-K #-}
module hott.equivalence where

open import hott.equivalence.alternative public
open import hott.equivalence.core public
open import hott.equivalence.properties public
open import hott.equivalence.inverse public
-- open import hott.equivalence.coind public


==> anc/M-types/hott/equivalence/alternative.agda <==
{-# OPTIONS --without-K #-}
open import function.extensionality.core

module hott.equivalence.alternative where

open import sum
open import equality.core
open import equality.calculus
open import function.core
open import function.extensionality.proof
open import function.isomorphism.core
open import function.isomorphism.coherent
open import function.isomorphism.utils
open import hott.level.core
open import hott.equivalence.core
open import hott.univalence

module _ {i j}{X : Set i}{Y : Set j} where
  open ≅-Reasoning

  private
    we-split-iso : (f : X → Y) → _
    we-split-iso f = begin
        weak-equiv f
      ≅⟨ ΠΣ-swap-iso ⟩
        ( Σ ((y : Y) → f ⁻¹ y) λ gβ
        → (y : Y)(u : f ⁻¹ y) → gβ y ≡ u )
      ≅⟨ Σ-ap-iso₁ ΠΣ-swap-iso ⟩
        ( Σ (Σ (Y → X) λ g → (y : Y) → f (g y) ≡ y) λ { (g , β)
        → (y : Y)(u : f ⁻¹ y) → (g y , β y) ≡ u } )
      ≅⟨ Σ-assoc-iso ⟩
        ( Σ (Y → X) λ g
        → Σ ((y : Y) → f (g y) ≡ y) λ β
        → (y : Y)(u : f ⁻¹ y) → (g y , β y) ≡ u )
      ≅⟨ ( Σ-ap-iso₂ λ g
         → Σ-ap-iso₂ λ β
         → Π-ap-iso refl≅ λ y
         → curry-iso (λ x p → (g y , β y) ≡ (x , p)) ) ⟩
        ( Σ (Y → X) λ g
        → Σ ((y : Y) → f (g y) ≡ y) λ β
        → (y : Y)(x : X)(p : f x ≡ y)
        → (g y , β y) ≡ (x , p) )
      ≅⟨ ( Σ-ap-iso₂ λ g
          → Σ-ap-iso₂ λ β
          → Π-ap-iso refl≅ λ y
          → Π-ap-iso refl≅ λ x
          → Π-ap-iso refl≅ λ p
          → sym≅ Σ-split-iso ) ⟩
        ( Σ (Y → X) λ g
        → Σ ((y : Y) → f (g y) ≡ y) λ β
        → (y : Y)(x : X)(p : f x ≡ y)
        → Σ (g y ≡ x) λ q
        → subst (λ x' → f x' ≡ y) q (β y) ≡ p )
      ≅⟨ ( Σ-ap-iso₂ λ g
          → Σ-ap-iso₂ λ β
          → Π-ap-iso refl≅ λ y
          → Π-ap-iso refl≅ λ x
          → Π-ap-iso refl≅ λ p
          → Σ-ap-iso₂ λ q
          → sym≅ ( trans≡-iso (
                 subst-naturality (λ x' → x' ≡ y) f q (β y)
               · subst-eq (ap f q) (β y)) )) ⟩
        ( Σ (Y → X) λ g
        → Σ ((y : Y) → f (g y) ≡ y) λ β
        → (y : Y)(x : X)(p : f x ≡ y)
        → Σ (g y ≡ x) λ q
        → sym (ap f q) · β y ≡ p )
      ≅⟨ ( Σ-ap-iso₂ λ g
          → Σ-ap-iso₂ λ β
          → Π-comm-iso ) ⟩
        ( Σ (Y → X) λ g
        → Σ ((y : Y) → f (g y) ≡ y) λ β
        → (x : X)(y : Y)(p : f x ≡ y)
        → Σ (g y ≡ x) λ q
        → sym (ap f q) · β y ≡ p )
      ≅⟨ ( Σ-ap-iso₂ λ g
         → Σ-ap-iso₂ λ β
         → Π-ap-iso refl≅ λ x
         → sym≅ J-iso ) ⟩
        ( Σ (Y → X) λ g
        → Σ ((y : Y) → f (g y) ≡ y) λ β
        → (x : X)
        → Σ (g (f x) ≡ x) λ q
        → sym (ap f q) · β (f x) ≡ refl )
      ≅⟨ ( Σ-ap-iso₂ λ g
         → Σ-ap-iso₂ λ β
         → ΠΣ-swap-iso ) ⟩
        ( Σ (Y → X) λ g
        → Σ ((y : Y) → f (g y) ≡ y) λ β
        → Σ ((x : X) → g (f x) ≡ x) λ α
        → (x : X) → sym (ap f (α x)) · β (f x) ≡ refl )
      ≅⟨ ( Σ-ap-iso₂ λ g
         → Σ-ap-iso₂ λ β
         → Σ-ap-iso₂ λ α
         → Π-ap-iso refl≅ λ x
         → sym≅ (trans≅ (trans≡-iso (left-unit (ap f (α x))))
                         (move-≡-iso (ap f (α x)) refl (β (f x)))) ) ⟩
        ( Σ (Y → X) λ g
        → Σ ((y : Y) → f (g y) ≡ y) λ β
        → Σ ((x : X) → g (f x) ≡ x) λ α
        → (x : X) → ap f (α x) ≡ β (f x) )
      ≅⟨ ( Σ-ap-iso₂ λ g → Σ-comm-iso ) ⟩
        ( Σ (Y → X) λ g
        → Σ ((x : X) → g (f x) ≡ x) λ α
        → Σ ((y : Y) → f (g y) ≡ y) λ β
        → ((x : X) → ap f (α x) ≡ β (f x)) )
      ∎

  ≈⇔≅' : (X ≈ Y) ≅ (X ≅' Y)
  ≈⇔≅' = begin
      (X ≈ Y)
    ≅⟨ Σ-ap-iso₂ we-split-iso ⟩
      ( Σ (X → Y) λ f
      → Σ (Y → X) λ g
      → Σ ((x : X) → g (f x) ≡ x) λ α
      → Σ ((y : Y) → f (g y) ≡ y) λ β
      → ((x : X) → ap f (α x) ≡ β (f x)) )
    ≅⟨ record
         { to = λ {(f , g , α , β , γ) → iso f g α β , γ }
         ; from = λ { (iso f g α β , γ) → f , g , α , β , γ }
         ; iso₁ = λ _ → refl
         ; iso₂ = λ _ → refl } ⟩
      (X ≅' Y)
    ∎

  open _≅_ ≈⇔≅' public using ()
    renaming ( to to ≈⇒≅'
             ; from to ≅'⇒≈ )

  ≅⇒≈ : (X ≅ Y) → (X ≈ Y)
  ≅⇒≈ = ≅'⇒≈ ∘ ≅⇒≅'


==> anc/M-types/hott/equivalence/coind.agda <==
{-# OPTIONS --without-K #-}
module hott.equivalence.coind where

open import level
open import sum
open import equality.core
open import equality.calculus
open import equality.reasoning
open import function.core
open import function.extensionality
open import function.fibration
open import function.isomorphism
open import function.overloading
open import container.core
open import container.fixpoint
open import container.m
open import hott.equivalence.core
open import hott.equivalence.alternative
open import hott.level
open import sets.unit

apply≅' : ∀ {i j}{X : Set i}{Y : Set j}
        → X ≅' Y → X → Y
apply≅' (i , _) = _≅_.to i

is-≅' : ∀ {i j}{X : Set i}{Y : Set j} → (X → Y) → Set _
is-≅' {X = X}{Y = Y} f = apply≅' ⁻¹ f

abstract
  ≅'-≈-fib-comm : ∀ {i j}{X : Set i}{Y : Set j}(eq : X ≅' Y)
                → proj₁ (≅'⇒≈ eq) ≡ apply≅' eq
  ≅'-≈-fib-comm eq = refl

  ≅'⇒≈-we : ∀ {i j}{X : Set i}{Y : Set j}
           → weak-equiv (≅'⇒≈ {X = X}{Y = Y})
  ≅'⇒≈-we = proj₂ (≅⇒≈ (sym≅ ≈⇔≅'))

  is-≅'-≈-iso : ∀ {i j}{X : Set i}{Y : Set j}(f : X → Y)
              → is-≅' f ≅ weak-equiv f
  is-≅'-≈-iso {X = X}{Y = Y} f = begin
      is-≅' f
    ≡⟨ refl ⟩
      (fib weak-equiv ∘' ≅'⇒≈) ⁻¹ f
    ≅⟨ fib-compose ≅'⇒≈ (fib weak-equiv) f ⟩
      ( Σ (fib weak-equiv ⁻¹ f) λ { (we , _) → ≅'⇒≈ ⁻¹ we } )
    ≅⟨ ( Σ-ap-iso refl≅ λ { (we , _)
        → contr-⊤-iso (≅'⇒≈-we we) } ) ⟩
      ( fib weak-equiv ⁻¹ f × ⊤ )
    ≅⟨ ×-right-unit ⟩
      fib weak-equiv ⁻¹ f
    ≅⟨ fib-iso f ⟩
      weak-equiv f
    ∎
    where open ≅-Reasoning

is-≅'-h1 : ∀ {i j}{X : Set i}{Y : Set j}
         → (f : X → Y) → h 1 (is-≅' f)
is-≅'-h1 f = iso-level (sym≅ (is-≅'-≈-iso f)) (weak-equiv-h1 f)

≅'-Σ-iso : ∀ {i j}{X : Set i}{Y : Set j}
         → (X ≅' Y) ≅ (Σ (X → Y) λ f → is-≅' f)
≅'-Σ-iso {X = X}{Y = Y} = sym≅ (total-iso apply≅')

≅'-equality : ∀ {i j}{X : Set i}{Y : Set j}
            → {isom₁ isom₂ : X ≅' Y}
            → (apply isom₁ ≡ apply isom₂)
            → isom₁ ≡ isom₂
≅'-equality {X = X}{Y = Y} {isom₁}{isom₂} p = iso⇒inj ≅'-Σ-iso q
  where
    q : apply ≅'-Σ-iso isom₁ ≡ apply ≅'-Σ-iso isom₂
    q = unapΣ (p , h1⇒prop (is-≅'-h1 _) _ _)

record F {i j}(Z : ∀ {i j} → Set i → Set j → Set (i ⊔ j))
         (X : Set i)(Y : Set j) : Set (i ⊔ j) where
  constructor mk-F
  field
    f : X → Y
    g : Y → X
    φ : (x : X)(y : Y) → Z (f x ≡ y) (x ≡ g y)

~-container : ∀ i → Container _ _ _
~-container i = record
  { I = Set i × Set i
  ; A = λ { (X , Y) → (X → Y) × (Y → X) }
  ; B = λ { {X , Y} _ → X × Y }
  ; r = λ { {a = f , g} (x , y) → (f x ≡ y) , (x ≡ g y) } }

module D {i} where
  open Definition (~-container i) public
  open Fixpoint (fix M fixpoint) public
    hiding (fixpoint)

unfold≅' : ∀ {i}{X Y : Set i}
         → X ≅' Y → D.F (λ { (X , Y) → X ≅' Y }) (X , Y)
unfold≅' (isom , _)
  = (to , from)
  , λ { (x , y) → ≅⇒≅' (iso-adjunction isom x y) }
  where
    open _≅_ isom

--unfold≅' : ∀ {i}{X Y : Set i}
--         → X ≅' Y → D.F (λ { (X , Y) → X ≅' Y }) (X , Y)
--unfold≅' {X = X}{Y = Y} (iso f g α β , δ) =
--    ((f , g) , λ {(x , y) → ≅⇒≅' (φ x y)})
--  where
--    open ≡-Reasoning
--
--    δ' = co-coherence (iso f g α β) δ
--
--    iso₁ : {x : X}{y : Y}(p : f x ≡ y)
--         → ap f (sym (α x) · ap g p) · β y ≡ p
--    iso₁ {x} .{f x} refl = begin
--        ap f (sym (α x) · refl) · β (f x)
--      ≡⟨ ap (λ z → ap f z · β (f x)) (left-unit (sym (α x)))  ⟩
--        ap f (sym (α x)) · β (f x)
--      ≡⟨ ap (λ z → z · β (f x)) (ap-inv f (α x)) ⟩
--        sym (ap f (α x)) · β (f x)
--      ≡⟨ ap (λ z → sym z · β (f x)) (δ x) ⟩
--        sym (β (f x)) · β (f x)
--      ≡⟨ right-inverse (β (f x)) ⟩
--        refl
--      ∎
--
--    iso₂' : {x : X}{y : Y}(q : g y ≡ x)
--         → sym (α x) · ap g (ap f (sym q) · β y) ≡ sym q
--    iso₂' .{g y}{y} refl = begin
--        sym (α (g y)) · ap g (refl · β y)
--      ≡⟨ ap (λ z → sym (α (g y)) · ap g z) (right-unit (β y)) ⟩
--        sym (α (g y)) · ap g (β y)
--      ≡⟨ ap (λ z → sym (α (g y)) · z) (δ' y) ⟩
--        sym (α (g y)) · α (g y)
--      ≡⟨ right-inverse (α (g y)) ⟩
--        refl
--      ∎
--
--    iso₂ : {x : X}{y : Y}(q : x ≡ g y)
--         → sym (α x) · ap g (ap f q · β y) ≡ q
--    iso₂ {x}{y} q =
--      subst (λ z → sym (α x) · ap g (ap f z · β y) ≡ z)
--            (double-inverse q)
--            (iso₂' (sym q))
--
--    φ : (x : X)(y : Y) → (f x ≡ y) ≅ (x ≡ g y)
--    φ x y = record
--      { to = λ p → sym (α x) · ap g p
--      ; from = λ q → ap f q · β y
--      ; iso₁ = iso₁
--      ; iso₂ = iso₂ }

Iso' : ∀ {i} → Set i × Set i → Set _
Iso' (X , Y) = X ≅' Y

_~_ : ∀ {i} → Set i → Set i → Set i
_~_ {i} X Y = D.M (X , Y)

apply~ : ∀ {i}{X Y : Set i} → X ~ Y → X → Y
apply~ eq = proj₁ (D.head eq)

invert~ : ∀ {i}{X Y : Set i} → X ~ Y → Y → X
invert~ eq = proj₂ (D.head eq)

private
  u : ∀ {i}(XY : Set i × Set i)
    → let (X , Y) = XY in X ~ Y → X ≅' Y
  u (X , Y) eq = ≅⇒≅' (iso f g α β)
    where
      f : X → Y
      f = apply~ eq

      g : Y → X
      g = invert~ eq

      φ : (x : X)(y : Y) → (f x ≡ y) ~ (x ≡ g y)
      φ x y = D.tail eq (x , y)

      α : (x : X) → g (f x) ≡ x
      α x = sym (apply~ (φ x (f x)) refl)

      β : (y : Y) → f (g y) ≡ y
      β y = invert~ (φ (g y) y) refl

--   u-morphism : ∀ {i}{X Y : Set i}
--              → (eq : X ~ Y)
--              → unfold≅' (u _ eq)
--              ≡ D.imap u _ (D.out _ eq)
--   u-morphism {i}{X}{Y} eq = unapΣ (refl , funext λ {(x , y) → lem₂ x y})
--     where
--       f : X → Y
--       f = apply~ eq
-- 
--       g : Y → X
--       g = invert~ eq
-- 
--       φ : (x : X)(y : Y) → (f x ≡ y) ~ (x ≡ g y)
--       φ x y = D.tail eq (x , y)
-- 
--       σ τ : (x : X)(y : Y) → (f x ≡ y) ≅' (x ≡ g y)
--       σ x y = proj₂ (unfold≅' (u _ eq)) (x , y)
--       τ x y = u _ (φ x y)
-- 
--       lem : (x : X)(y : Y)(p : f x ≡ y)
--            → apply≅' (σ x y) p ≡ apply≅' (τ x y) p
--       lem x .(f x) refl = ?
-- 
--       lem₂ : (x : X)(y : Y) → proj₂ (unfold≅' (u (X , Y) eq)) (x , y)
--                             ≡ u _ (D.tail eq (x , y))
--       lem₂ x y = ≅'-equality (funext (lem x y))
-- 
--   v : ∀ {i}(XY : Set i × Set i) → let (X , Y) = XY in X ≅' Y → X ~ Y
--   v = D.unfold (λ _ → unfold≅')
-- 
--   vu-morphism : ∀ {i}{X Y : Set i}
--               → (eq : X ~ Y)
--               → D.out _ (v _ (u _ eq))
--               ≡ D.imap (v D.∘ⁱ u) _ (D.out _ eq)
--   vu-morphism {X = X}{Y = Y} eq = ap (D.imap v _) (u-morphism eq)
-- 
--   vu-id : ∀ {i}{X Y : Set i} (eq : X ~ Y) → v _ (u _ eq) ≡ eq
--   vu-id eq = D.unfold-η D.out (v D.∘ⁱ u) vu-morphism eq · D.unfold-id eq
-- 
--   uv-id : ∀ {i}{X Y : Set i} (i : X ≅' Y) → u _ (v _ i) ≡ i
--   uv-id {X = X}{Y = Y} i = ≅'-equality refl
-- 
-- ~⇔≅' : ∀ {i}{X Y : Set i} → (X ~ Y) ≅ (X ≅' Y)
-- ~⇔≅' = iso (u _) (v _) vu-id uv-id


==> anc/M-types/hott/equivalence/core.agda <==
{-# OPTIONS --without-K #-}
module hott.equivalence.core where

open import equality.core using (_≡_ ; refl ; ap)
open import sum using (Σ ; proj₁ ; proj₂ ; _,_)
open import level using (_⊔_)
open import hott.level.core using (contr ; prop ; _⁻¹_)
open import function.core using (_$_)
open import function.isomorphism.core using (_≅_ ; iso)

-- a function is a weak equivalence, if the inverse images of all points are contractible
weak-equiv : ∀ {i k} {X : Set i} {Y : Set k} (f : X → Y) → Set (i ⊔ k)
weak-equiv {_} {_} {X} {Y} f = (y : Y) → contr $ f ⁻¹ y

-- weak equivalences
_≈_ : ∀ {i j} (X : Set i) (Y : Set j) → Set _
X ≈ Y = Σ (X → Y) λ f → weak-equiv f

apply≈ : ∀ {i j} {X : Set i}{Y : Set j} → X ≈ Y → X → Y
apply≈ = proj₁

≈⇒≅ : ∀ {i j} {X : Set i} {Y : Set j} → X ≈ Y → X ≅ Y
≈⇒≅ {X = X}{Y} (f , we) = iso f g iso₁ iso₂
  where
    g : Y → X
    g y = proj₁ (proj₁ (we y))

    iso₁ : (x : X) → g (f x) ≡ x
    iso₁ x = ap proj₁ (proj₂ (we (f x)) (x , refl))

    iso₂ : (y : Y) → f (g y) ≡ y
    iso₂ y = proj₂ (proj₁ (we y))

invert≈ : ∀ {i j} {X : Set i}{Y : Set j} → X ≈ Y → Y → X
invert≈ (_ , we) y = proj₁ (proj₁ (we y))


==> anc/M-types/hott/equivalence/inverse.agda <==
{-# OPTIONS --without-K #-}
module hott.equivalence.inverse where

open import level
open import sum
open import function.core
open import function.isomorphism.core
open import function.isomorphism.utils
open import function.isomorphism.properties
open import function.extensionality
open import function.overloading
open import equality.core
open import sets.unit
open import sets.nat.core using (suc)
open import hott.level
open import hott.equivalence.core
open import hott.equivalence.alternative
open import hott.univalence

module _ {i j}{A : Set i}{B : Set j} where
  record inverse (f : A → B) : Set (i ⊔ j) where
    constructor mk-inverse
    field
      g : B → A
      α : (x : A) → g (f x) ≡ x
      β : (y : B) → f (g y) ≡ y

    isom : A ≅ B
    isom = iso f g α β

  iso⇒inv : (f : A ≅ B) → inverse (apply f)
  iso⇒inv (iso f g α β) = mk-inverse g α β

  inverse-struct-iso : (f : A → B)
                     → inverse f
                     ≅ ( Σ (B → A) λ g
                       → Σ ((x : A) → g (f x) ≡ x) λ α
                       → ((y : B) → f (g y) ≡ y) )
  inverse-struct-iso f = record
    { to = λ { (mk-inverse g α β) → (g , α , β) }
    ; from = λ { (g , α , β) → (mk-inverse g α β) }
    ; iso₁ = λ _ → refl
    ; iso₂ = λ _ → refl }

  ≅-inv-struct-iso : (A ≅ B) ≅ Σ (A → B) inverse
  ≅-inv-struct-iso = trans≅ ≅-struct-iso
    (Σ-ap-iso₂ (λ f → sym≅ (inverse-struct-iso f)))

ind-≈ : (P : ∀ {i}{A B : Set i} → A ≈ B → Set i)
      → (∀ {i}{A : Set i} → P {A = A} (≡⇒≈ refl))
      → ∀ {i}{A B : Set i}(eq : A ≈ B) → P eq
ind-≈ P d {A = A} eq = subst P (_≅_.iso₂ uni-iso eq)
                               (lem (≈⇒≡ eq))
  where
    lem : ∀ {i}{A B : Set i}
        → (p : A ≡ B)
        → P (≡⇒≈ p)
    lem refl = d

inverse-nonprop' : ∀ {i}{A : Set i}
                 → inverse (λ (x : A) → x)
                 ≅ ((x : A) → x ≡ x)
inverse-nonprop' {i}{A} = begin
    inverse id'
  ≅⟨ inverse-struct-iso id' ⟩
    ( Σ (A → A) λ g
    → Σ ((x : A) → g x ≡ x) λ α
    → ((y : A) → g y  ≡ y) )
  ≅⟨ ( Σ-ap-iso₂ λ g
      → Σ-ap-iso₁ strong-funext-iso ) ⟩
    ( Σ (A → A) λ g
    → Σ (g ≡ id') λ α
    → ((y : A) → g y ≡ y) )
  ≅⟨ sym≅ Σ-assoc-iso ⟩
    ( Σ (singleton' id') λ { (g , α)
    → ((y : A) → g y ≡ y) } )
  ≅⟨ trans≅ (Σ-ap-iso' (contr-⊤-iso (singl-contr' id'))
                       (λ _ → refl≅))
            ×-left-unit ⟩
    ((x : A) → x ≡ x)
  ∎
  where
    open ≅-Reasoning
    id' : A → A
    id' x = x

inverse-nonprop : ∀ {i}{A B : Set i}
                → (f : A → B)
                → weak-equiv f
                → inverse f
                ≅ ((x : A) → x ≡ x)
inverse-nonprop {i}{A} f we = ind-≈ P inverse-nonprop' (f , we)
  where
    P : ∀ {i}{A B : Set i} → A ≈ B → Set _
    P {A = A} (f , we) = inverse f ≅ ((x : A) → x ≡ x)



==> anc/M-types/hott/equivalence/properties.agda <==
{-# OPTIONS --without-K #-}

module hott.equivalence.properties where

open import sum
open import equality.core
open import equality.calculus
open import function.core
open import function.isomorphism
open import function.extensionality
open import hott.equivalence.core
open import hott.equivalence.alternative
open import hott.univalence
open import hott.level

sym≈ : ∀ {i j}{X : Set i}{Y : Set j}
     → X ≈ Y → Y ≈ X
sym≈ = ≅'⇒≈ ∘ sym≅' ∘ ≈⇒≅'

-- being a weak equivalence is propositional
we-h1 : ∀ {i j}{X : Set i}{Y : Set j}
      → (f : X → Y)
      → h 1 (weak-equiv f)
we-h1 f = Π-level λ _ → contr-h1 _

apply≈-inj : ∀ {i j}{X : Set i}{Y : Set j}
           → injective (apply≈ {X = X}{Y = Y})
apply≈-inj {x = (f , w)}{.f , w'} refl =
  unapΣ (refl , h1⇒prop (we-h1 f) w w')

abstract
  univ-sym≈ : ∀ {i}{X Y : Set i}
            → (w : X ≈ Y)
            → sym (≈⇒≡ w)
            ≡ ≈⇒≡ (sym≈ w)
  univ-sym≈ {i}{X}{Y} w = inverse-unique p q lem-inv
    where
      p : X ≡ Y
      p = ≈⇒≡ w

      q : Y ≡ X
      q = ≈⇒≡ (sym≈ w)

      p-β : coerce p ≡ apply≈ w
      p-β = uni-coherence w

      q-β : coerce q ≡ invert≈ w
      q-β = uni-coherence (sym≈ w)

      lem : coerce (p · q) ≡ coerce refl
      lem = coerce-hom p q
          · (ap (λ h → coerce q ∘ h) p-β
          · ap (λ h → h ∘ apply≈ w) q-β
          · funext (_≅_.iso₁ (≈⇒≅ w)))

      lem-inv : p · q ≡ refl
      lem-inv = iso⇒inj uni-iso (apply≈-inj lem)


==> anc/M-types/hott/level.agda <==
{-# OPTIONS --without-K #-}
module hott.level where

open import hott.level.core public
open import hott.level.sets public
open import hott.level.closure public


==> anc/M-types/hott/level/closure.agda <==
{-# OPTIONS --without-K #-}
module hott.level.closure where

open import hott.level.closure.core public
open import hott.level.closure.lift public
open import hott.level.closure.extra public


==> anc/M-types/hott/level/closure/core.agda <==
{-# OPTIONS --without-K #-}
module hott.level.closure.core where

open import level
open import decidable
open import equality
open import function.isomorphism.core
-- open import function.isomorphism.properties
open import sum
open import hott.level.core
open import hott.equivalence.core
open import hott.univalence
open import sets.nat.core
-- open import sets.nat.ordering.leq.core
-- open import sets.nat.ordering.leq.decide
open import sets.empty
open import sets.unit

Σ-contr : ∀ {i j}{X : Set i}{Y : X → Set j}
        → contr X → ((x : X) → contr (Y x))
        → contr (Σ X Y)
Σ-contr {X = X}{Y = Y} (x₀ , cx) hY
  = (x₀ , proj₁ (hY x₀)) , λ { (x , y) → c x y }
    where
      c : (x : X)(y : Y x) → (x₀ , proj₁ (hY x₀)) ≡ (x , y)
      c x y = ap (λ x → (x , proj₁ (hY x))) (cx x)
            · ap (_,_ x) (proj₂ (hY x) y)

×-contr : ∀ {i j}{X : Set i}{Y : Set j}
        → contr X → contr Y
        → contr (X × Y)
×-contr hX hY = Σ-contr hX (λ _ → hY)

unique-contr : ∀ {i}{A B : Set i}
             → contr A
             → contr B
             → A ≡ B
unique-contr {i}{A}{B} hA hB = ≈⇒≡ (f , f-we)
  where
    f : A → B
    f _ = proj₁ hB

    f-we : weak-equiv f
    f-we b = ×-contr hA (h↑ hB _ _)

-- h-≤ : ∀ {i n m}{X : Set i}
--     → n ≤ m → h n X → h m X
-- h-≤ {m = 0} z≤n hX = hX
-- h-≤ {m = suc m} z≤n hX = λ x y
--   → h-≤ {m = m} z≤n (h↑ hX x y)
-- h-≤ (s≤s p) hX = λ x y
--   → h-≤ p (hX x y)
-- 
-- h! : ∀ {i n m}{X : Set i}
--    → {p : True (n ≤? m)}
--    → h n X → h m X
-- h! {p = p} = h-≤ (witness p)

abstract
  -- retractions preserve levels
  retract-level : ∀ {i j n} {X : Set i}{Y : Set j}
                 → (f : X → Y)(g : Y → X)
                 → ((y : Y) → f (g y) ≡ y)
                 → h n X → h n Y
  retract-level {n = 0}{X}{Y} f g r (x , c) = (f x , c')
    where
      c' : (y : Y) → f x ≡ y
      c' y = ap f (c (g y)) · r y
  retract-level {n = suc n}{X}{Y} f g r hX = λ y y'
    → retract-level f' g' r' (hX (g y) (g y'))
    where
      f' : {y y' : Y} → g y ≡ g y' → y ≡ y'
      f' {y}{y'} p = sym (r y) · ap f p · r y'

      g' : {y y' : Y} → y ≡ y' → g y ≡ g y'
      g' = ap g

      r' : {y y' : Y}(p : y ≡ y') → f' (g' p) ≡ p
      r' {y}{.y} refl = ap (λ α → α · r y) (left-unit (sym (r y)))
                      · right-inverse (r y)

  iso-level : ∀ {i j n}{X : Set i}{Y : Set j}
             → X ≅ Y → h n X → h n Y
  iso-level (iso f g H K) = retract-level f g K


==> anc/M-types/hott/level/closure/extra.agda <==
{-# OPTIONS --without-K #-}
module hott.level.closure.extra where

open import level
open import decidable
open import sum
open import level using (lsuc; ↑; lift)
open import equality.core
open import equality.calculus
open import function.core using (_∘_; const)
open import function.extensionality
open import function.isomorphism
open import sets.bool
open import sets.unit
open import sets.nat.core
-- open import sets.nat.ordering.leq.core
open import hott.level.core
open import hott.level.sets
open import hott.level.closure.core
open import hott.equivalence.core
  using (weak-equiv; _≈_)
open import hott.univalence
open import sets.empty

abstract
  -- Π preserves h-levels
  Π-level : ∀ {i j n} {X : Set i}{Y : X → Set j}
           → ((x : X) → h n (Y x))
           → h n ((x : X) → Y x)
  Π-level {n = 0} c = Π-contr c
  Π-level {n = suc n} {X = X}{Y} hn = λ f g →
    subst (h n) strong-funext (Π-level (λ x → hn x (f x) (g x)))

  -- Σ preserves h-levels
  Σ-level : ∀ {i j n} {X : Set i}{Y : X → Set j}
           → h n X → ((x : X) → h n (Y x))
           → h n (Σ X Y)
  Σ-level {n = 0}{X = X}{Y} (x₀ , cx) hy =
    (x₀ , proj₁ (hy x₀)) , λ { (x , y) → c x y }
    where
      c : (x : X)(y : Y x) → (x₀ , proj₁ (hy x₀)) ≡ (x , y)
      c x y = ap (λ x → (x , proj₁ (hy x))) (cx x)
            · ap (_,_ x) (proj₂ (hy x) y)
  Σ-level {n = suc n} hx hy = λ a b → iso-level Σ-split-iso
    (Σ-level (hx _ _) (λ p → hy (proj₁ b) _ _))

  -- × preserves h-levels
  ×-level : ∀ {i j n}{X : Set i}{Y : Set j}
           → h n X → h n Y → h n (X × Y)
  ×-level hx hy = Σ-level hx (λ _ → hy)

  -- ⊎ preserves h-levels
--  ⊎-level : ∀ {i j n}{X : Set i}{Y : Set j}
--           → 2 ≤ n → h n X → h n Y → h n (X ⊎ Y)
--  ⊎-level {i}{j}{n} {X}{Y} p hx hy = iso-level lem
--    (Σ-level (h! {p = decide p} bool-set) P-level)
--    where
--      P : Bool → Set (i ⊔ j)
--      P true = ↑ j X
--      P false = ↑ i Y
--
--      P-level : (b : Bool) → h n (P b)
--      P-level true = iso-level (lift-iso j X) hx
--      P-level false = iso-level (lift-iso i Y) hy
--
--      lem : Σ Bool P ≅ (X ⊎ Y)
--      lem = iso f g H K
--        where
--          f : (Σ Bool P) → (X ⊎ Y)
--          f (true , lift x) = inj₁ x
--          f (false , lift y) = inj₂ y
--
--          g : (X ⊎ Y) → (Σ Bool P)
--          g (inj₁ x) = (true , lift x)
--          g (inj₂ y) = (false , lift y)
--
--          H : (x : Σ Bool P) → g (f x) ≡ x
--          H (true , lift x) = refl
--          H (false , lift y) = refl
--
--          K : (x : X ⊎ Y) → f (g x) ≡ x
--          K (inj₁ x) = refl
--          K (inj₂ y) = refl

  Π-level-impl : ∀ {i j n} {X : Set i}{Y : X → Set j}
                → ((x : X) → h n (Y x))
                → h n ({x : X} → Y x)
  Π-level-impl {X = X}{Y} hY = iso-level impl-iso (Π-level hY)

  -- being contractible is a proposition
  contr-h1 : ∀ {i}(X : Set i) → h 1 (contr X)
  contr-h1 X = prop⇒h1 λ { (x₀ , c₀) (x₁ , c₁) →
      unapΣ (c₀ x₁ , contr⇒prop (lem (x₀ , c₀) x₁) _ _) }
    where
      lem : ∀ {i}{A : Set i} → contr A → (x : A) → contr ((x' : A) → x ≡ x')
      lem c x = Π-level (λ x' → h↑ c x x')

  -- being of h-level n is a proposition
  hn-h1 : ∀ {i} n (X : Set i) → h 1 (h n X)
  hn-h1 0 X = contr-h1 X
  hn-h1 (suc n) X = Π-level λ x → Π-level λ y → hn-h1 n (x ≡ y)

  -- being a weak equivalence is a proposition
  weak-equiv-h1 : ∀ {i j}{X : Set i}{Y : Set j}
                → (f : X → Y)
                → h 1 (weak-equiv f)
  weak-equiv-h1 f = Π-level λ y
                  → contr-h1 _

  ⊎-h1 : ∀ {i j}{A : Set i}{B : Set j}
       → h 1 A → h 1 B → ¬ (A × B)
       → h 1 (A ⊎ B)
  ⊎-h1 {A = A}{B = B} hA hB u = prop⇒h1 ⊎-prop
    where
      ⊎-prop : prop (A ⊎ B)
      ⊎-prop (inj₁ a) (inj₁ a') = ap inj₁ (h1⇒prop hA a a')
      ⊎-prop (inj₁ a) (inj₂ b') = ⊥-elim (u (a , b'))
      ⊎-prop (inj₂ b) (inj₁ a') = ⊥-elim (u (a' , b))
      ⊎-prop (inj₂ b) (inj₂ b') = ap inj₂ (h1⇒prop hB b b')

  inj-level : ∀ {i j n}{A : Set i}{B : Set j}
             → (f : A → B)
             → h (suc n) A → h n (injective f)
  inj-level f hA
    = Π-level-impl λ x
    → Π-level-impl λ x'
    → Π-level λ p
    → hA x x'

  ↣-level : ∀ {i j n}{A : Set i}{B : Set j}
           → h (suc n) A → h n B → h n (A ↣ B)
  ↣-level hA hB
    = Σ-level (Π-level λ _ → hB) λ f
    → inj-level f hA

  ¬-h1 : ∀ {i}{X : Set i} → h 1 (¬ X)
  ¬-h1 = Π-level λ _ → ⊥-prop


==> anc/M-types/hott/level/closure/lift.agda <==
{-# OPTIONS --without-K #-}
module hott.level.closure.lift where

open import level
open import function.isomorphism.lift
open import hott.level.core
open import hott.level.closure.core

-- lifting preserves h-levels
↑-level : ∀ {i n} j {X : Set i}
        → h n X
        → h n (↑ j X)
↑-level j {X} = iso-level (lift-iso j X)


==> anc/M-types/hott/level/core.agda <==
{-# OPTIONS --without-K #-}
module hott.level.core where

open import level
open import sum
open import sets.nat.core
open import equality.core
open import equality.groupoid

h : ∀ {i} → ℕ → Set i → Set i
h 0 X = Σ X λ x → (x' : X) → x ≡ x'
h (suc n) X = (x x' : X) →  h n (x ≡ x')

contr : ∀ {i} → Set i → Set i
contr = h 0

prop : ∀ {i} → Set i → Set i
prop X = (x x' : X) → x ≡ x'

h1⇒prop : ∀ {i} {X : Set i} → h 1 X → prop X
h1⇒prop h1 x x' = proj₁ (h1 x x')

prop⇒h1 : ∀ {i} {X : Set i} → prop X → h 1 X
prop⇒h1 {X = X} f x y = p₀ x y , lem x y
  where
    p₀ : (x y : X) → x ≡ y
    p₀ x y = f x y · (f y y)⁻¹

    lem : (x y : X)(p : x ≡ y) → p₀ x y ≡ p
    lem x .x refl = left-inverse (f x x)

contr⇒prop : ∀ {i} {X : Set i} → contr X → prop X
contr⇒prop (x , p) = λ x' x'' → sym (p x') · p x''

h↑ : ∀ {i n}{X : Set i} → h n X → h (suc n) X
h↑ {n = 0} c = prop⇒h1 (contr⇒prop c)
h↑ {n = suc n} hn = λ x x' → h↑ (hn x x')

-- Prop: the set of propositions
HProp : ∀ i → Set (lsuc i)
HProp i = Σ (Set i) (h 1)

-- HSet : sets
HSet : ∀ i → Set (lsuc i)
HSet i = Σ (Set i) (h 2)

-- Types by h-level (shifted by 2)
Type : ∀ i → ℕ → Set (lsuc i)
Type i n = Σ (Set i) (h (suc (suc n)))

_⁻¹_ : ∀ {i k} {X : Set i} {Y : Set k} → (X → Y) → Y → Set (i ⊔ k)
f ⁻¹ y = Σ _ λ x → f x ≡ y

-- singletons are contractible
singl-contr : ∀ {i} {A : Set i} → (x : A) → contr (singleton x)
singl-contr {A = A} x = (x , refl) , λ { (x' , p) → lem x' p }
  where
    lem : (x' : A)(p : x ≡ x') → (x , refl) ≡ (x' , p)
    lem .x refl = refl

singl-contr' : ∀ {i} {A : Set i} → (x : A) → contr (singleton' x)
singl-contr' {A = A} x = (x , refl) , λ { (x' , p) → lem x' p }
  where
    lem : (x' : A)(p : x' ≡ x) → (x , refl) ≡ (x' , p)
    lem .x refl = refl


==> anc/M-types/hott/level/sets.agda <==
{-# OPTIONS --without-K #-}
module hott.level.sets where

open import level
open import decidable
open import sum
open import equality.core
open import equality.calculus
open import equality.reasoning
open import function.core
open import function.extensionality.proof
open import sets.empty
open import sets.unit
open import hott.level.core

-- ⊤ is contractible
⊤-contr : contr ⊤
⊤-contr = tt , λ { tt → refl }

-- ⊥ is propositional
⊥-prop : h 1 ⊥
⊥-prop x _ = ⊥-elim x

⊥-initial : ∀ {i} {A : Set i} → contr (⊥ → A)
⊥-initial = (λ ()) , (λ f → funext λ ())

-- Hedberg's theorem
hedberg : ∀ {i} {A : Set i}
        → ((x y : A) → Dec (x ≡ y))
        → h 2 A
hedberg {A = A} dec x y = prop⇒h1 ≡-prop
  where
    open ≡-Reasoning

    canonical : {x y : A} → x ≡ y → x ≡ y
    canonical {x} {y} p with dec x y
    ... | yes q = q
    ... | no _ = p

    canonical-const : {x y : A}
                    → (p q : x ≡ y)
                    → canonical p ≡ canonical q
    canonical-const {x} {y} p q with dec x y
    ... | yes _ = refl
    ... | no f = ⊥-elim (f p)

    canonical-inv : {x y : A}(p : x ≡ y)
                  → canonical p · sym (canonical refl) ≡ p
    canonical-inv refl = left-inverse (canonical refl)
  
    ≡-prop : {x y : A}(p q : x ≡ y) → p ≡ q
    ≡-prop p q = begin
        p
      ≡⟨ sym (canonical-inv p) ⟩
        canonical p · sym (canonical refl)
      ≡⟨ ap (λ z → z · sym (canonical refl))
              (canonical-const p q) ⟩
        canonical q · sym (canonical refl)
      ≡⟨ canonical-inv q ⟩
        q
      ∎

-- Bool is a set
private
  module BoolSet where
    open import sets.bool
    bool-set : h 2 Bool
    bool-set = hedberg _≟_
open BoolSet public

-- Nat is a set
private
  module NatSet where
    open import sets.nat.core
    nat-set : h 2 ℕ
    nat-set = hedberg _≟_
open NatSet public

-- Fin is a set
private
  module FinSet where
    open import sets.fin.core
    fin-set : ∀ n → h 2 (Fin n)
    fin-set n = hedberg _≟_
open FinSet public


==> anc/M-types/hott/univalence.agda <==
{-# OPTIONS --without-K #-}
module hott.univalence where

open import level using (lsuc)
open import sum using (_,_ ; proj₁)
open import equality.core
open import equality.calculus
open import equality.reasoning
open import function.core
open import function.isomorphism.core using (_≅_ ; module _≅_)
open import hott.equivalence.core

-- mapping from equality to function
coerce : ∀ {i} {X Y : Set i} → X ≡ Y → X → Y
coerce refl = id

coerce-equiv : ∀ {i} {X Y : Set i} → (p : X ≡ Y) → weak-equiv (coerce p)
coerce-equiv refl x = (x , refl) , λ { (.x , refl) → refl }

coerce-hom : ∀ {i} {X Y Z : Set i}
           → (p : X ≡ Y)(q : Y ≡ Z)
           → coerce (p · q) ≡ coerce q ∘ coerce p
coerce-hom refl q = refl

-- mapping from propositional equality to weak equivalence
≡⇒≈ : ∀ {i} {X Y : Set i} → X ≡ Y → X ≈ Y
≡⇒≈ p = coerce p , coerce-equiv p

Univalence : ∀ i → Set (lsuc i)
Univalence i = {X Y : Set i} → weak-equiv $ ≡⇒≈ {X = X} {Y = Y}

postulate univalence : ∀ {i} → Univalence i

private
  module Properties {i} {X Y : Set i} where
    uni-equiv : (X ≡ Y) ≈ (X ≈ Y)
    uni-equiv = ≡⇒≈ , univalence

    uni-iso : (X ≡ Y) ≅ (X ≈ Y)
    uni-iso = ≈⇒≅ uni-equiv
    open _≅_ uni-iso public using ()
      renaming (from to ≈⇒≡)

    uni-coherence : (f : X ≈ Y) → coerce (≈⇒≡ f) ≡ proj₁ f
    uni-coherence f = begin
        coerce (≈⇒≡ f)
      ≡⟨ refl ⟩
        proj₁ (≡⇒≈ (≈⇒≡ f))
      ≡⟨ ap proj₁ (iso₂ f) ⟩
        proj₁ f
      ∎
      where
        open ≡-Reasoning
        open _≅_ uni-iso using (iso₂)

open Properties public


==> anc/M-types/level.agda <==
{-# OPTIONS --without-K #-}
module level where

open import Agda.Primitive public
  using    (Level; _⊔_; lzero; lsuc)

record ↑ {a} ℓ (A : Set a) : Set (a ⊔ ℓ) where
  constructor lift
  field lower : A

open ↑ public


==> anc/M-types/m-types.agda <==
module m-types where

-- Basic definitions
import container.core

-- Construction of M-types as limits
import container.m.from-nat

-- M-types via Agda coinduction
import container.m.core


==> anc/M-types/overloading/bundle.agda <==
{-# OPTIONS --without-K #-}
module overloading.bundle where

open import level

record Bundle {i j} {Base : Set i}
                    (Struct : Base → Set j) : Set (lsuc (i ⊔ j)) where
  constructor bundle
  field
    parent : Base
    struct : Struct parent


==> anc/M-types/overloading/core.agda <==
{-# OPTIONS --without-K #-}
module overloading.core where

-- ## Coercions
--
-- The overloading system implemented in this module is based on
-- **coercions**. A coercion is simply a function converting a type into
-- another. In object-oriented parliance, a coercion embodies an *is-a*
-- relationship.  The two types involved in a coercions are called `Source` and
-- `Target` respectively, and the coercion itself is a function `Source →
-- Target`.
--
-- Coercions are implemented as terms of type `Coercion`, which is a record
-- parameterized over the `Source` and `Target` types, with a single field for
-- the actual coercion function.  Of course, the type `Coercion X Y` is
-- isomorphic to `X → Y`, but using a record prevents possible ambiguities when
-- using coercions as implicit parameters, and potentially makes instance
-- resolution faster.
--
-- The typical scenario where coercions are used is when defining a subtype
-- relationships between types.  Although Agda has no built-in support for
-- subtypes, it is possible to achieve a reasonable level of syntactical
-- convenience with the help of some boilerplace code that specifies the
-- subtyping relation explicitly.  See `category.graph.core` for a detailed
-- example.
--
-- This module also contains some functions to help reduce the amount of
-- boilerplate needed for defining all the coercions necessary for a given type.
-- See `coerce-self` and `coerce-parent` below.
--
-- ## Methods
--
-- The strategy employed by this library to implement overloading goes as
-- follows.  Every type (denoted by `Target` in the following) defines a set of
-- "methods" that constitute its interface, and are inherited by every subtype
-- of `Target`.  Methods are divided into 2 groups:
--
-- - **static methods** are functions that take an argument `X` of a type
-- convertible to `Target`. The typical example of a static method is an
-- explicit coercion function, like `∣_∣` below, which returns the "underlying
-- set" of `X`.  Another example of static method is the `total` function for
-- graphs (see `category.graph.core`).
--
-- - **instance methods** are functions that work without requiring an explicit
-- parameter of type `Target`.  A typical example of instance method is
-- composition in a category (`_∘_`): there's no need to pass the category
-- itself when composing two morphisms.  In order to use instance methods, they
-- have to be enabled explicitly for each instance for which they are used.
-- Every type defines a special module (whose name is by convention always
-- `as-target`, where `target` is replaced with the actual lowercase name of
-- type) which allows instance methods to be enabled.  For example, to use the
-- composition operator for morphisms of a category `C`, one can write:
--
--    open as-category C
--
-- The `as-target` module itself behaves like a *static* method, so it can be
-- used to enable instance methods for any superclass of a given instance.
-- Furthermore, enabling instance methods for `Target` enables instance methods
-- for all superclasses of it in its principal inheritance path (see
-- "Inheritance Model" below).
--
-- ## Implementation
--
-- The implementation of static methods is relatively straightforward.  A static
-- method is defined as a function taking a coercion to `Target` as an instance
-- argument, and uses the coercion to convert its argument to the correct type.
--
-- As for instance methods, they are implemented as functions that take a record
-- with the full interface of `Target` (called **instance record** below) as an
-- implicit argument (see "Alternative Notations" below for details), and just
-- return the appropriate field.  This can be accomplished very easily using
-- Agda's module system.
--
-- The `as-target` module, used to enable instance methods, is defined as a
-- static method, and works simply by putting the record above into scope.
--
-- ## Alternative Notations
--
-- Some types have an interface which supports alternative notations.  For
-- example, monoids have a "default" notation (`unit` and `_*_`), and an
-- additive notation (`zero` and `_+_`).
--
-- To implement multiple notations, a `Styled` record is used as the implicit
-- parameter for instance methods.  The `Styled` record is parameterized over a
-- `style` parameter (normally `default`), and contains the interface record as
-- its only field.
--
-- The `Styled` record thus serves two purposes:
--
-- - It prevents ambiguities in the resolution of instance arguments: if an
-- interface record is in scope for reasons unrelated to the overloading system,
-- then it will not be accidentally used as the argument of an instance methods,
-- as it's not wrapped in a `Styled` record.
--
-- - It allows instance methods to specify an alternative style parameter for
-- the record in which the interface record is wrapped.  Thus, multiple
-- `as-target` module can be defined, one per supported style, that put the
-- interface record in scope wrapped in the appropriate `Styled` record.  The
-- `styled` function can be used to wrap an interface record using a given
-- style.
--
-- ## Inheritance Model
--
-- Subtyping relations can form an arbitrary directed graph, with a
-- distinguished spanning forest, whose edges we call *principal*.
--
-- Coercions are defined for every pair of connected nodes in the full graph.
-- Exactly one coercion per pair should be defined, regardless of the number of
-- paths that connect it.  Static methods are inherited automatically through
-- paths in the full DAG, since the existence of a coercion is enough for static
-- methods to propagate.
--
-- The principal subgraph is used for inheritance of instance methods.  Namely,
-- the `as-target` record enables all instance methods for the ancestors of
-- `Target` in the principal subgraph.  This is accomplished by simply
-- re-exporting the `as-target` module for the immediate parent of
-- `Target`. Extra edges coming out of `Target` can optionally be added as well
-- for convenience.

open import level
open import overloading.bundle

record Coercion {i}{j}(Source : Set i)(Target : Set j) : Set (i ⊔ j) where
  constructor coercion
  field
    coerce : Source → Target
open Coercion public

data Style : Set where default : Style

record Styled {i}(style : Style)(X : Set i) : Set i where
  field value : X

styled : ∀ {i}{X : Set i} → (s : Style) → X → Styled s X
styled s x = record { value = x }

-- Trivial coercion: any type can be coerced into itself.
coerce-self : ∀ {i} (X : Set i) → Coercion X X
coerce-self {i} _ = record
  { coerce = λ x → x }

-- Transport a coercion to a `Bundle` subtype.  See `overloading.bundle` for
-- more details on bundles.
coerce-parent : ∀ {i j k}
                {X : Set i}
                {Y : Set j}
              → ⦃ c : Coercion X Y ⦄
              → {Struct : X → Set k}
              → Coercion (Bundle Struct) Y
coerce-parent ⦃ c ⦄ = record
  { coerce = λ x → coerce c (Bundle.parent x) }

instance
  set-is-set : ∀ {i} → Coercion (Set i) (Set i)
  set-is-set {i} = coerce-self _

∣_∣ : ∀ {i j}{Source : Set i} ⦃ o : Coercion Source (Set j) ⦄
    → Source → Set j
∣_∣ ⦃ c ⦄ = coerce c


==> anc/M-types/overloading/level.agda <==
{-# OPTIONS --without-K #-}

module overloading.level where

open import sum
open import equality.core
open import overloading.bundle
open import function.isomorphism
open import hott.level.core
open import sets.unit

open Bundle

bundle-structure-iso : ∀ {i j}{Base : Set i}
                       (Struct : Base → Set j)
                     → Σ Base Struct ≅ Bundle Struct
bundle-structure-iso Struct = record
  { to = λ { (X , s) → bundle X s }
  ; from = λ { (bundle X s) → X , s }
  ; iso₁ = λ _ → refl
  ; iso₂ = λ _ → refl }

bundle-equality-iso : ∀ {i j}{Base : Set i}
                      (Struct : Base → Set j)
                    → ((B : Base) → h 1 (Struct B))
                    → {X Y : Bundle Struct}
                    → (parent X ≡ parent Y)
                    ≅ (X ≡ Y)
bundle-equality-iso Struct hS {X}{Y} = begin
    parent X ≡ parent Y
  ≅⟨ sym≅ ×-right-unit ⟩
    ((parent X ≡ parent Y) × ⊤)
  ≅⟨ Σ-ap-iso refl≅ (λ p → sym≅ (contr-⊤-iso (hS _ _ _))) ⟩
    ( Σ (parent X ≡ parent Y) λ p
    → (subst Struct p (struct X) ≡ struct Y) )
  ≅⟨ Σ-split-iso ⟩
    (parent X , struct X) ≡ (parent Y , struct Y)
  ≅⟨ iso≡ (bundle-structure-iso Struct) ⟩
    X ≡ Y
  ∎
  where open ≅-Reasoning


==> anc/M-types/sets/bool.agda <==
{-# OPTIONS --without-K  #-}

module sets.bool where

open import sets.empty     using (⊥)
open import sets.unit      using (⊤)
open import decidable using (Dec; yes; no)
open import equality.core        using (_≡_; refl)
open import level     using (Level)

infixr 6 _∧_
infixr 5 _∨_ _xor_
infix  0 if_then_else_

data Bool : Set where
  true false : Bool

not : Bool → Bool
not true  = false
not false = true

T : Bool → Set
T true  = ⊤
T false = ⊥

if_then_else_ : {a : Level} {A : Set a} → Bool → A → A → A
if true  then t else f = t
if false then t else f = f

_∧_ : Bool → Bool → Bool
true  ∧ b = b
false ∧ b = false

_∨_ : Bool → Bool → Bool
true  ∨ b = true
false ∨ b = b

_xor_ : Bool → Bool → Bool
true  xor b = not b
false xor b = b

_≟_ : (a b : Bool) → Dec (a ≡ b)
true  ≟ true  = yes refl
false ≟ false = yes refl
true  ≟ false = no λ ()
false ≟ true  = no λ ()


==> anc/M-types/sets/empty.agda <==
{-# OPTIONS --without-K  #-}

module sets.empty where

open import level using ()

data ⊥ : Set where

⊥-elim : ∀ {i}{A : Set i} → ⊥ → A
⊥-elim ()

¬_ : ∀ {i} → Set i → Set i
¬ X = X → ⊥
infix 3 ¬_


==> anc/M-types/sets/fin.agda <==
{-# OPTIONS --without-K  #-}
module sets.fin where

open import sets.fin.core public
-- open import sets.fin.properties public
-- open import sets.fin.ordering public
-- open import sets.fin.universe public


==> anc/M-types/sets/fin/core.agda <==
module sets.fin.core where

open import decidable
open import equality.core
open import sets.empty
open import sets.unit public
open import sets.nat.core
  hiding (_≟_; pred)
open import sets.empty

data Fin : ℕ → Set where
  zero : {n : ℕ} → Fin (suc n)
  suc  : {n : ℕ} → Fin n → Fin (suc n)

raise : ∀ {n} → Fin n → Fin (suc n)
raise zero = zero
raise (suc i) = suc (raise i)

fin-disj : ∀ {n}(i : Fin n) → ¬ (zero ≡ suc i)
fin-disj {n} i = J' P tt (suc i)
  where
    P : (i : Fin (suc n)) → zero ≡ i → Set
    P zero _ = ⊤
    P (suc _) _ = ⊥

fin-suc-inj : ∀ {n} {i j : Fin n} → Fin.suc i ≡ suc j → i ≡ j
fin-suc-inj {n}{i}{j} = J' P refl (suc j)
  where
    P : (j : Fin (suc n)) → Fin.suc i ≡ j → Set
    P zero _ = ⊤
    P (suc j) _ = i ≡ j

_≟_ : ∀ {n} → (i j : Fin n) → Dec (i ≡ j)
_≟_ zero zero = yes refl
_≟_ zero (suc i) = no (fin-disj i)
_≟_ (suc i) zero = no (λ p → fin-disj i (sym p))
_≟_ {suc n} (suc i) (suc j) with i ≟ j
... | yes p = yes (ap suc p)
... | no a = no (λ p → a (fin-suc-inj p))

last-fin : {n : ℕ} → Fin (suc n)
last-fin {zero} = zero
last-fin {suc n} = suc last-fin


==> anc/M-types/sets/nat/core.agda <==
module sets.nat.core where

open import level
open import decidable
open import equality.core
open import function.core
open import function.isomorphism.core
open import sets.empty

infixr 8 _^_
infixl 7 _*_
infixl 6 _+_

data ℕ : Set where
  zero : ℕ
  suc  : ℕ → ℕ

{-# BUILTIN NATURAL ℕ    #-}

pred : ℕ → ℕ
pred zero    = zero
pred (suc n) = n

_+_ : ℕ → ℕ → ℕ
zero  + n = n
suc m + n = suc (m + n)

_*_ : ℕ → ℕ → ℕ
0 * n = zero
suc m * n = n + m * n

_^_ : ℕ → ℕ → ℕ
n ^ 0 = 1
n ^ (suc m) = n * (n ^ m)

suc-inj : injective suc
suc-inj = ap pred

_≟_ : (a b : ℕ) → Dec (a ≡ b)
zero  ≟ zero  = yes refl
zero  ≟ suc _ = no (λ ())
suc _ ≟ zero  = no (λ ())
suc a ≟ suc b with a ≟ b
suc a ≟ suc b | yes a≡b = yes $ ap suc a≡b
suc a ≟ suc b | no ¬a≡b = no $ (λ sa≡sb → ¬a≡b (ap pred sa≡sb))



==> anc/M-types/sets/nat/struct.agda <==
{-# OPTIONS --without-K #-}
module sets.nat.struct where

open import sum
open import equality
open import function
open import container.core
open import container.w
open import sets.empty
open import sets.unit
open import sets.nat.core
open import sets.fin
open import sets.vec.dependent
open import hott.level

ℕ-c : Container _ _ _
ℕ-c = record
  { I = ⊤
  ; A = λ _ → Fin 2
  ; B = ⊥ ∷∷ ⊤ ∷∷ ⟦⟧
  ; r = λ _ → tt }

open Container ℕ-c

ℕ-algebra-iso : (⊤ ⊎ ℕ) ≅ ℕ
ℕ-algebra-iso = record
  { to = λ { (inj₁ _) → zero ; (inj₂ n) → suc n }
  ; from = λ { zero → inj₁ tt ; (suc n) → inj₂ n }
  ; iso₁ = λ { (inj₁ _) → refl ; (inj₂ n) → refl }
  ; iso₂ = λ { zero → refl ; (suc n) → refl } }

private
  inℕ : F (λ _ → ℕ) tt → ℕ
  inℕ (zero , u) = 0
  inℕ (suc zero , u) = suc (u tt)
  inℕ (suc (suc ()) , u)

ℕ-struct-iso : ℕ ≅ W ℕ-c tt
ℕ-struct-iso = iso f g α β
  where
    f : ℕ → W ℕ-c tt
    f 0 = sup (zero) (λ ())
    f (suc n) = sup (suc zero) (λ _ → f n)

    g : W ℕ-c tt → ℕ
    g = fold ℕ-c (λ i → inℕ) tt

    α : (n : ℕ) → g (f n) ≡ n
    α zero = refl
    α (suc n) = ap suc (α n)

    β : (n : W ℕ-c tt) → f (g n) ≡ n
    β (sup zero u) = ap (sup zero) (funext λ ())
    β (sup (suc zero) u) = ap (sup (suc zero)) (funext (λ x → β (u tt)))
    β (sup (suc (suc ())) u)

private
  F-struct-iso : ∀ {i}(X : ⊤ → Set i) → F X tt ≅ (⊤ ⊎ X tt)
  F-struct-iso X = begin
      ( Σ (A tt) λ a → B a → X tt )
    ≅⟨ sym≅ (⊎-Σ-iso (λ a → B a → X tt)) ⟩
      ( (⊥ → X tt) ⊎ (⊤ → X tt) )
    ≅⟨ ⊎-ap-iso (contr-⊤-iso ⊥-initial) Π-left-unit ⟩
      ( ⊤ ⊎ X tt )
    ∎
    where open ≅-Reasoning

ℕ-initial : ∀ {i} (X : ℕ → Set i)
          → (x₀ : X 0)(f : ∀ n → X n → X (suc n))
          → contr ( Σ ((n : ℕ) → X n) λ x
                  → (x₀ ≡ x 0)
                  × (∀ n → f n (x n) ≡ x (suc n)) )
ℕ-initial X x₀ f = iso-level ℕ-alg-iso (W-section-contr ℕ-c 𝓧)
  where
    ψ : ∀ x → ((b : B (proj₁ x)) → X (proj₂ x b)) → X (inℕ x)
    ψ (zero , u) v = x₀
    ψ (suc zero , u) v = f (u tt) (v tt)
    ψ (suc (suc ()) , u) v

    P : ∀ i (n : W ℕ-c i) → Set _
    P i n = X (invert ℕ-struct-iso n)

    θ : ∀ i x → ((b : B (proj₁ x)) → P tt (proj₂ x b)) → P i (inW ℕ-c i x)
    θ i (a , u) v = ψ (a , invert ℕ-struct-iso ∘' u) v

    𝓧 : AlgFib ℕ-c _
    𝓧 = P , θ

    ℕ-alg-iso : AlgSection ℕ-c 𝓧 ≅
              ( Σ ((n : ℕ) → X n) λ x
              → (x₀ ≡ x 0)
              × (∀ n → f n (x n) ≡ x (suc n)) )
    ℕ-alg-iso = begin
        AlgSection ℕ-c 𝓧
      ≅⟨ ( Σ-ap-iso Π-left-unit λ g → iso≡ Π-left-unit) ⟩
        ( Σ ((w : W ℕ-c tt) → P tt w) λ g
        → ( _≡_ {A = (x : F (W ℕ-c) tt) → P tt (inW ℕ-c tt x)}
            (λ x → θ tt x (λ b → g (proj₂ x b)))
            (λ x → g (inW ℕ-c tt x)) ) )
      ≅⟨ sym≅ ( Σ-ap-iso (Π-ap-iso ℕ-struct-iso λ _ → refl≅) λ g
         → iso≡ (Π-ap-iso (sym≅ (F-ap-iso (λ i → sym≅ ℕ-struct-iso) tt)) λ x
                → refl≅ ) ) ⟩
        ( Σ ((n : ℕ) → X n) λ g
        → ( _≡_ {A = (x : F (λ _ → ℕ) tt) → X (inℕ x)}
            (λ x → ψ x (λ b → g (proj₂ x b)))
            (λ x → g (inℕ x)) ) )
      ≅⟨ ( Σ-ap-iso refl≅ λ g
         → iso≡ (Π-ap-iso (F-struct-iso (λ _ → ℕ)) λ _ → refl≅) ) ⟩
        ( let φ = invert (F-struct-iso (λ _ → ℕ))
        in Σ ((n : ℕ) → X n) λ g
        → ( _≡_ {A = (x : ⊤ ⊎ ℕ) → X (inℕ (φ x))}
            (λ x → ψ (φ x) (λ b → g (proj₂ (φ x) b)))
            (λ x → g (inℕ (φ x))) ) )
      ≅⟨ ( Σ-ap-iso refl≅ λ x → iso≡ ⊎-universal ) ⟩
        ( Σ ((n : ℕ) → X n) λ x
        → ( _≡_ {A = (⊤ → X 0) × ((n : ℕ) → X (suc n))}
            ((λ _ → x₀) , (λ n → f n (x n)))
            ((λ _ → x 0) , (λ n → x (suc n))) ) )
      ≅⟨ ( Σ-ap-iso refl≅ λ x → sym≅ ×-split-iso ) ⟩
        ( Σ ((n : ℕ) → X n) λ x
        → (_≡_ {A = ⊤ → X 0} (λ _ → x₀) (λ _ → x 0))
        × (_≡_ {A = (n : ℕ) → X (suc n)} (λ n → f n (x n)) (λ n → x (suc n))) )
      ≅⟨ ( Σ-ap-iso refl≅ λ x → ×-ap-iso (iso≡ Π-left-unit) (sym≅ strong-funext-iso) ) ⟩
        ( Σ ((n : ℕ) → X n) λ x
        → (x₀ ≡ x 0)
        × (∀ n → f n (x n) ≡ x (suc n)) )
      ∎
      where
        open ≅-Reasoning

ℕ-initial-simple : ∀ {i} {X : Set i} (x₀ : X)
                 → contr ( Σ (ℕ → X) λ x
                         → (x₀ ≡ x 0)
                         × (∀ n → x n ≡ x (suc n)) )
ℕ-initial-simple {X = X} x₀
  = ((λ _ → x₀) , refl , λ _ → refl)
  , (λ u → contr⇒prop (ℕ-initial (λ _ → X) x₀ (λ _ x → x)) _ u)

ℕ-elim-shift : ∀ {i}{X : ℕ → Set i}
             → ((n : ℕ) → X n)
             ≅ ( (X 0) × ((n : ℕ) → X (suc n)) )
ℕ-elim-shift {i}{X} = begin
    ((n : ℕ) → X n)
  ≅⟨ (Π-ap-iso (sym≅ ℕ-algebra-iso) λ _ → refl≅) ⟩
    ((n : ⊤ ⊎ ℕ) → X (apply ℕ-algebra-iso n))
  ≅⟨ ⊎-universal ⟩
    ((⊤ → X 0) × ((n : ℕ) → X (suc n)))
  ≅⟨ ×-ap-iso Π-left-unit refl≅ ⟩
    (X 0 × ((n : ℕ) → X (suc n)))
  ∎
  where
    open ≅-Reasoning


==> anc/M-types/sets/unit.agda <==
{-# OPTIONS --without-K  #-}

module sets.unit where

record ⊤ : Set where
  constructor tt

⊤-elim : (P : ⊤ → Set) → P tt → (x : ⊤) → P x
⊤-elim P ptt tt = ptt


==> anc/M-types/sets/vec/core.agda <==
{-# OPTIONS --without-K #-}
module sets.vec.core where

open import function.core
open import sets.nat.core using (ℕ; zero; suc)
open import sets.fin

data Vec {i}(A : Set i) : ℕ → Set i where
  [] : Vec A 0
  _∷_ : ∀ {n} → A → Vec A n → Vec A (suc n)
infixr 5 _∷_

head : ∀ {i}{A : Set i}{n : ℕ} → Vec A (suc n) → A
head (x ∷ _) = x

tail : ∀ {i}{A : Set i}{n : ℕ} → Vec A (suc n) → Vec A n
tail (_ ∷ xs) = xs

tabulate : ∀ {i}{A : Set i}{n : ℕ}
         → (Fin n → A) → Vec A n
tabulate {n = zero} _ = []
tabulate {n = suc m} f = f zero ∷ tabulate (f ∘ suc)

lookup : ∀ {i}{A : Set i}{n : ℕ}
       → Vec A n → Fin n → A
lookup [] ()
lookup (x ∷ xs) zero = x
lookup (x ∷ xs) (suc i) = lookup xs i

_!_ : ∀ {i}{A : Set i}{n : ℕ}
    → Vec A n → Fin n → A
_!_ = lookup


==> anc/M-types/sets/vec/dependent.agda <==
{-# OPTIONS --without-K #-}
module sets.vec.dependent where

open import sets.nat.core
open import sets.fin.core

-- syntactic sugar to create finite dependent functions

⟦⟧ : ∀ {i}{P : Fin 0 → Set i} → (i : Fin 0) → P i
⟦⟧ ()

_∷∷_ : ∀ {i n}{P : Fin (suc n) → Set i}
    → (x : P zero)(xs : (i : Fin n) → P (suc i))
    → (i : Fin (suc n)) → P i
_∷∷_ {P = P} x xs zero = x
_∷∷_ {P = P} x xs (suc i) = xs i

infixr 5 _∷∷_


==> anc/M-types/sets/vec/properties.agda <==
{-# OPTIONS --without-K #-}
module sets.vec.properties where

open import equality.core
open import function.core
open import function.extensionality
open import function.isomorphism
open import sets.nat.core using (ℕ; zero; suc)
open import sets.fin using (Fin; zero; suc)
open import sets.vec.core

tabulate-lookup : ∀ {i}{A : Set i}{n : ℕ}
                → (xs : Vec A n)
                → tabulate (lookup xs) ≡ xs
tabulate-lookup [] = refl
tabulate-lookup (x ∷ xs) = ap (_∷_ x) (tabulate-lookup xs)

lookup-tabulate-funext : ∀ {i}{A : Set i}{n : ℕ}
                    → (f : Fin n → A)(i : Fin n)
                    → lookup (tabulate f) i ≡ f i
lookup-tabulate-funext {n = zero} f ()
lookup-tabulate-funext {n = suc m} f zero = refl
lookup-tabulate-funext {n = suc m} f (suc i) =
  lookup-tabulate-funext (f ∘ suc) i

lookup-tabulate : ∀ {i}{A : Set i}{n : ℕ}
                → (f : Fin n → A)
                → lookup (tabulate f) ≡ f
lookup-tabulate f = funext (lookup-tabulate-funext f)

lookup-iso : ∀ {i}{A : Set i}{n : ℕ}
           → Vec A n ≅ (Fin n → A)
lookup-iso = iso lookup tabulate tabulate-lookup lookup-tabulate


==> anc/M-types/sum.agda <==
{-# OPTIONS --without-K  #-}
module sum where

open import level using (Level; _⊔_)
open import function.core

infixr 4 _,_
infixr 2 _×_
infixr 1 _⊎_

record Σ {a b} (A : Set a) (B : A → Set b) : Set (a ⊔ b) where
  constructor _,_
  field
    proj₁ : A
    proj₂ : B proj₁

open Σ public

_×_ : {l k : Level} (A : Set l) (B : Set k) → Set (l ⊔ k)
A × B = Σ A λ _ → B

uncurry : ∀ {a b c} {A : Set a} {B : A → Set b} {C : (x : A) → (B x) → Set c}
        → ((x : A) → (y : B x) → C x y) → ((xy : Σ A B) → C (proj₁ xy) (proj₂ xy))
uncurry f (a , b) = f a b

uncurry' : ∀ {i j k}{X : Set i}{Y : Set j}{Z : Set k}
        → (X → Y → Z)
        → (X × Y) → Z
uncurry' f (x , y) = f x y

data _⊎_ {a b} (A : Set a) (B : Set b) : Set (a ⊔ b) where
  inj₁ : (x : A) → A ⊎ B
  inj₂ : (y : B) → A ⊎ B

[_,⊎_] : ∀ {i i' j}{A : Set i}{A' : Set i'}{B : Set j}
      → (A → B) → (A' → B)
      → A ⊎ A' → B
[ f ,⊎ f' ] (inj₁ a) = f a
[ f ,⊎ f' ] (inj₂ a') = f' a'

map-⊎ : ∀ {i i' j j'}{A : Set i}{A' : Set i'}
      → {B : Set j}{B' : Set j'}
      → (A → B) → (A' → B')
      → A ⊎ A' → B ⊎ B'
map-⊎ g g' = [ inj₁ ∘' g ,⊎ inj₂ ∘' g' ]

